Efficient space-time reduced order model for linear dynamical systems in Python using less than 120 lines of code

A classical reduced order model (ROM) for dynamical problems typically involves only the spatial reduction of a given problem. Recently, a novel space-time ROM for linear dynamical problems has been developed, which further reduces the problem size by introducing a temporal reduction in addition to a spatial reduction without much loss in accuracy. The authors show an order of a thousand speed-up with a relative error of less than 0.00001 for a large-scale Boltzmann transport problem. In this work, we present for the first time the derivation of the space-time Petrov-Galerkin projection for linear dynamical systems and its corresponding block structures. Utilizing these block structures, we demonstrate the ease of construction of the space-time ROM method with two model problems: 2D diffusion and 2D convection diffusion, with and without a linear source term. For each problem, we demonstrate the entire process of generating the full order model (FOM) data, constructing the space-time ROM, and predicting the reduced-order solutions, all in less than 120 lines of Python code. We compare our Petrov-Galerkin method with the traditional Galerkin method and show that the space-time ROMs can achieve O(100) speed-ups with O(0.001) to O(0.0001) relative errors for these problems. Finally, we present an error analysis for the space-time Petrov-Galerkin projection and derive an error bound, which shows an improvement compared to traditional spatial Galerkin ROM methods.

==> Codes/.ipynb_checkpoints/model_problem_LSPetrovGalerkin_short-FINAL-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0)\n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1/N\n",
    "k=2/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,2,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "for p in range(no_para):\n",
    "    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')\n",
    "    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "    \n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "\n",
    "# construct precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "        if kk != Nt-1:\n",
    "            fs_next = fs[:,kk+1+1]\n",
    "            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "            \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 9.653085858499222e-07 min difference1 -8.680691826233947e-07\n",
      "relative error1(%) 0.0005386039879884521\n",
      "speed-up1 54.99620368265515\n",
      "High Fidelity Model 0.5768020153045654\n",
      "ROM Model 0.010488033294677734\n",
      "Normalized Residual 0.005360048436740785\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "\n",
    "#compute residual\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-f[:,1:].flatten(order='F')\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "print('Normalized Residual',np.max(np.abs(normalized_residual)))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Codes/HighFidelityModel-MovingSource.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "mu=[0.2,0.001]\n",
    "N=100\n",
    "Ns=(N-1)**2\n",
    "Nt=150\n",
    "h=1./N\n",
    "Tfinal = 3.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 0*x1#100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt)\n",
    "\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         0.1*sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt):\n",
    "    f[:,i] = 100000*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "# u0 = np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "# u0 = u0.flatten()\n",
    "u[:,0] = u0\n",
    "for n in range(Nt):\n",
    "    # u[:,n+1]=spsolve(I-k*A,k*f[:,n+1])#+k*f[:,n+1])\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])#+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "\n",
    "\n",
    "# First set up the figure, the axis, and the plot element we want to animate\n",
    "from matplotlib import animation, rc\n",
    "from matplotlib.colors import LogNorm\n",
    "from IPython.display import HTML\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "#U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "ti = 0\n",
    "title = 'Convection Diffusion'\n",
    "u_mx = np.max(np.abs(U_orig[:,0].reshape(N-1,N-1)))\n",
    "u_min = 0.1\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "plt.title(title)\n",
    "cmap = plt.cm.plasma\n",
    "img = ax.pcolormesh(U_orig[:,0].reshape(N-1,N-1), vmin=u_min, vmax=u_mx, norm=LogNorm(), cmap = cmap)\n",
    "fig.colorbar(img, orientation='vertical')\n",
    "#plt.show()\n",
    "\n",
    "# initialization function: plot the background of each frame\n",
    "def init():\n",
    "    img = ax.pcolormesh(U_orig[:,0].reshape(N-1,N-1), vmin=u_min, vmax=u_mx, norm=LogNorm(), cmap = cmap)\n",
    "    return (fig,)\n",
    "\n",
    "# animation function. This is called sequentially\n",
    "def animate(i):\n",
    "    # u_mx = np.max(np.abs(U_orig[:,i].reshape(N-1,N-1)))\n",
    "    img = ax.pcolormesh(U_orig[:,i].reshape(N-1,N-1), vmin=u_min, vmax=u_mx, norm=LogNorm(), cmap = cmap)\n",
    "    return (fig,)\n",
    "\n",
    "# call the animator. blit=True means only re-draw the parts that have changed.\n",
    "plt.rcParams['animation.ffmpeg_path'] = '/opt/anaconda2/bin/ffmpeg'\n",
    "anim = animation.FuncAnimation(fig, animate, init_func=init,\n",
    "                               frames=Nt, interval=1, blit=True)\n",
    "\n",
    "writer = animation.writers['ffmpeg'](fps=1)\n",
    "HTML(anim.to_html5_video())\n",
    "anim.save('conv_diff_Source.mp4', fps=20, extra_args=['-vcodec', 'libx264'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Codes/model_problem_LSPetrovGalerkin_convection2-upwind-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')\n",
    "\n",
    "mu1=mu1.flatten() \n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1./N\n",
    "Tfinal = 1.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "\n",
    "# precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "ATIu0 = PHIsT@(I-k*A.T)@u0\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "#fst=np.zeros(ns*nt)\n",
    "#for j in range(nt):\n",
    "#    for kk in range(Nt):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "#    for kk in range(Nt-1):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fs_next = fs[:,kk+1+1]\n",
    "#        fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "ust=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')\n",
    "    ust[ns*j:ns*(j+1)] += Djk@ATIu0\n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u[:,0] = u0\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 0.03303136184330335 min difference1 -0.026122379962363773\n",
      "relative error1(%) 0.1118146298731003\n",
      "speed-up1 36.28455349318888\n",
      "High Fidelity Model 0.10859489440917969\n",
      "ROM Model 0.002992868423461914\n",
      "training time 61.24179410934448\n",
      "Normalized Residual 0.12772165460598328\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#compute residual\n",
    "ust0 = np.zeros(Ns*Nt)\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-ust0\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "print('Normalized Residual',np.max(np.abs(normalized_residual)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0004415895459911765\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXgAAAEgCAYAAAC+QGg8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO2df7RsZ1nfP8/MnHPuzwAhAdQWI62pNkpwNUtXi6mKoNAWoUVbIAXU2lQo4q+mpZW2KaUiWClqqay0BSy/tCAIrRUoNbj4oQtDaZArGBWSlt83Cbm5597zY87M0z/2HDM5+/veu3fOmZlz9vl+smblnmfed8+797zzzJ7v8z7PG5mJMcaY7tFb9ACMMcbMBjt4Y4zpKHbwxhjTUezgjTGmo9jBG2NMR7GDN8aYjmIHb2ZORHx/RGTh8fhJm8dP/v7WGY7jDRHxxxd4/iUXGOf04+9GxJ/f/vesxmvMbhksegDmUPF9wGd22P5g8v8PA38ZODXXEd2fVwP/ferv7wH+KfC3gM9P2f8YOEs13uIXhjGLxg7ezJP/k5nSIWbmvcDvznk8O8fwGaa+gCLiGyb//Ghm3i66LHS8xlwMSzRmX6Akmoj4QES8LyK+KyI+GhHnI+LjEfE9O/peOZFfbo+ItYj4k4h4VUQ8eIbjrUk0U2P4loj4nclYPhkRT5w8f0NE3BERZyLi7RFx2Y5jDiLipyLiDyNiIyI+GxE/GxErszoP0218B2/mST8ipudcZuboIn2uBF4BvBS4C7gB+LWIuDIzPz1p81XAHcBbgC8Dfx74Z8DVwMw0/QIPAV4L/CyVrPMvgLdFxKuBRwHPAx4BvBL4BeCZU33fDDwJ+BmqXwdXAS8GHgn8nTmN33QIO3gzTz654+8PcnEHfBnwrZn5KYCIuBX4HJWe/3KAzLwZuHm7Q0R8CPgUcHNEfGNm/v7eDL8RlwBPyswPTcbyJeAjwBOBb8jM8cR+NfAPIqKXmeOI+A7ge4HrMvNNk2O9NyLuAV4XES+Z83mYDmAHb+bJ3+T+QdazDfp8ctu5A2Tm5yPiTqq7WgAmEsYNwN8Fvho4MtX/LwDzdIz3bjv3Cdtfav9z27lP2ZeBhwFfoPoCWAfevuNXznsm/7+W+Z6H6QB28GaefLwUZL0AdwvbBvd34i8HngvcSCVtnKVy9G/Z0W4efHnH35sXsW+P72GTf58vHPehux+aOWzYwZsu8HTgNZn509uGWQZYZ8RdVM792wrPf26OYzEdwQ7edIGjwHCH7QcWMZBd8C7gJ4Hjmfnbix6M6QZ28KYLvBv4wYj4A+BPqAKw37zYIbUjM98bEW+h0uBfQZX4BXAF8NeAn8zMP1nU+MzBxA7edIHnAa+iWkqZVNmo13HwEpGeAbyA6tfHi6iCrrdTfYGdXtywzEElvGWfMcZ0E2eyGmNMR5m7g4+I50fELZNU7NddpO2PR8QXJqndr5lO2Y6IKyLi5kn6+ie3qxIaY0yXiYinR8QnIuLcpCzHtaW2i7iD/xzwEuA1F2oUEd8NvBD4TqpA06OAfzXV5M3AR6nWB/8U8NaIuHwG4zXGmH1BRDwBeBlVnOYk8FepsrZ1+0Vp8BHxEuDPZOb3F55/E3B7Zv6zyd/fCbwxMx8REVdSZfVdlplnJ8+/f/L8q+dyAsYYM2cmZTj+c2b+5ybt9/MqmquAd0z9fSvw8Ih46OS5T20796nnr1IHiojrgesBjh8//pe+7uu+bjYjNsZ0ho985CN3ZuauVIHv/o7jedfdF6unN3m9j22colo5tc1NmXnT9h8R0QeuAd452bjmCPDrwA2ZuaaOuZ8d/AngzNTf2/8+KZ7bfv6r1IEmF+kmgGuuuSZvueWWvR2pMaZzRMQduz3GXXeP+PC7H3nxhkD/K/5oPTOvuUCThwNLVEXprqVK7nsH1ZLan1Id9vMqmlWqynzbbP/7rHhu+/kmxauMMWYuJDBu+F8Dtu/SfzEzP5+Zd1KV0v5rpQ772cGfoqrnvc3VwBcz867Jc4+KiJM7nl/kdm/GGHM/kmSYo0aPix4r88tU1VgbB07nLtFMSqEOgD7VBhBHgK3M3NrR9L9Q1cF+I9XGCS8CXgeQmbdFxP8B/mVEvIhqk4RHA09rO54n9PU+CtGLuq3f1wcRdtm22L/+PSv79wrfxwPxNopjynal4w7qr5+DwuuL/qW22bStuP4A2a/bU7RVtuq4akyif6E70aLtDAj10S4slNBtRbtRof+4bpe2Uv9R/a40tsSdqrIBsbXTJUBsFhzhsN6Wzc2aKdfX6+0mvOvOm4rP7YaGd+dNeS3wIxHxLiqJ5se4/z7C92MRd/Avovqp8UKq+t1rwIsi4pERsRoRjwTIzHdRlYG9mWq3njuAfzl1nKdTBRy+TLUDzvdmptO59zHKuRuza5Rz3yckySibPRryr4HfA24DPkG1VPzflBrP/Q4+M2+kqtutOLGj7SuoNCZ1nNuBb9+7kRljzN4zbq6oXJTMHFLVXnpek/b7eRWNMcYcaBIY7aGDb4sdvDHGzJC9vINvi0VRMzdivKfBpk5z7it979WUPHl018eII7PZ2TGBYWajxyzwLCrQZhWMbCtWrMRS4XLLVTDNjgmAOG4uNx9/LtXtY2HLQWFli1gFM14SNrECpnr9ur3YVtjH4rJk4dZFrsIRL1Xqj2qrhroHK2ukk1erYArfm2oVjWpb7C9Wx/REPLO0iqa3JfoPhW1TD6A3rK+Y6a0L28ZQOvk4L1anyVeaHUlaojHGmE6SUPj+mwt28MYYMyOqTNbFYQ3ezI3eIm9lDhhrl81bTDCzIRg1fMyCQ38HrzJWJ0/UTaVM1KZ6+9KS7t+wbZY0fKWhLzfU5Sno5cvNbABjoc2PlK6+rK+10tCVrfRaKU6r1F9p601tRXubz2bTtllw8m00eKW3y0zWQv9R/fWVBq+0doDesG7rCw2+v6Evdn+9bu+Lud4vZE2r2a6ya2dJFWRd3Jf1oXfwxhgzK6p18HbwxhjTSca+gzeHgd5mFmUaY7qI7+D3K0qbF5UEofk6eKm1g9bbV5SGrvsr+2hF6fIFDX6lrmGOhCNWtpJ9LMINpf6qbVmDr9uyhYav9HqpwRfCLY01eFnKsQWlu77davDKVtDg5Zp3oav3hnqsfdV2s952sKyv1UDGW5o7S1W5sr8uBjVDkmC0wLUsdvDGGDNDLNEYY0wHSYLN0s/BOWAHb4wxM6JKdFqcRONEJzM3+ptOdGrK1kP27yYW+43Rkf3txpzotEhEQlNlFxe8xZZ7bYqFqQQmFTgdr+hEqbEIqI5E4FQFUwG2VJB1RQRZV2R3HWRdFu0KeV6qrbJBISlKHDcH+stE2XWQtfBlpC5hTxxzl5/XyIKTV8MaF15MJSqJgGpsFRYPCLtKXlI2gPGGaCtsxSJ2crrWjUurI+nke8P656K3Nl+5JDMYFSvXzR47eGOMmSFjL5M0xpjuUQVZF+dm7eDN3OgPyzKNuT+DB22wdaagiZkDw6KDrHbwBaIn3pRSYTK5OYjoPyjof2pzDVlATE8UpbcrTVK1A9g6ovT2Nhq8GlPdNm7Rf1xIflF2qasv6f4xEJk+Qm/v9XX2kArZRK/etpAT15jMysnX7OP6ALKQ6DQeiTiM0OVzS8+LEAlMKqmpt1EqIle395XHKfq/en+VqNUrjL+/rjatmb/LG3kdvDHGdA9nshpjTIcZexWNOQz0NsoyjTFdpCo2Zge/MIobfqi2pTXzSq8XWp/anBq03p5Cry8WCxPa/EjYlNYOWm/fEpvMFzX4hm3HKwVdXdhLGnwuC717qW4bCBtAf6m+EHzQVzbdX9n7QhjeCw1eodZUbwmtvWTfGomcCbFeHGC0KebVUOj6hXndU/YWnze1151am98XBcygELMqjHVWJMHQpQqMMaZ7ZOov5XlhB2+MMTMjnOhkjDFdJFnsHfz+rtJjOkVpvbSp87Djq4sewoFBbfC+nxjRa/SYBb6DLyGLjRXeBGVXgddCsTIVfB0vqWBWaUckVeyrxY5MIiAqbUdld932iAicloKsR0SQcllvMzRYqduXROB0ZVlXwFoZ1NsuD+pFvVb6uprjQCQ1DUSQVbVrw9a4J538lrgb3BSBU4DhuG7fGNY/8htb2g1siIJ3ww1RBK8wr1UNtC3lyArF0tSOUmP1tq5rJ68+F6WFDrMiCW/4YYwxXSSBoWvRGGNMF5ldrfcm2MGbudHbiKJMY0wXSZzJuj9RGnope6WhXl/aET5FW6XBZyGYpLR1XcBLdtdtla5e6i/0dmXLo1pX7yldfUVr4EdW6iLskaV622NLm7L/0aV6/2MDccy+1vCXhTC8JDT4nqqK1YKSU9gQO55sCq0dYF2U7jy/VLetbekSn+c262/4mogtbISeGOrdHovv93GhWNhIbTgiNgxRG76Ajlmpz9qs8R28McZ0kMzwHbwxxnSRKsjqUgXmEBBr/aJMY0w38Z6si6XNpttKlwe5vl3q7YX+WisU63pL6+CFXdpabHq922JheaTuyHtHtBq5fLSudx8VWjvA8eW6tn5iuS7MXrIkxFrg2KDe//ig3vZYQYNfibp9SexkvRTNv8iUAyilt6+LN1Hp8gBrQoM/t1V/Y+8dimpx6CJqPbnrt2Y96xNrJDYcGRc2/R6LImJqDpc+F+ozVIqDzYoqyGoN3hhjOonLBRtjTAdxJqsxxnQYb7ptDgXj9T49oc2bOl+xdA+fHz540cM4EIwHum7NfiAThmKj9HlhB9+GNolOwlYM8IhdblIFSQv9VYxNB6P0yzdtWwqy5ooqFla3LR/TgUsVUD2xooOkD1per9kevLJWs50c1NsBXCLsJ/oqyKpf/4gIsh7p1W1tgpGKYfb5iqV7avb1VEFWHT0/K7baOiqCxwMRJK7szZK1SgHhkXBsY7UjlEjqq+x1mzj9qq2ar8KWbXaU2gMqicYO3hhjOokzWY0xpoMsepnk3H87RMSlEfH2iDgXEXdExDML7X4zIlanHpsR8ftTz98eEWtTz79nfmdhHgib5wu/r43pLJVE0+QxCxZxB/8qYBN4OPAY4Dci4tbMPDXdKDOfNP13RLwP+K0dx3pyZr53JqNso9U1TIrKQqKTTGoS2c2lstIqE7qpJgkFDX5ZbNgxKOjKQm8fiGJhx47qAmAqeUlp7aD19kuXztfbCRvAgwZ1+8le/bWOqapWaL1d6fIqSagNpRriKtHpnKoMhz6HI71jNVs/mscLtoSuXsrUHG7VJ+aW2ERka7MQ2xHzTScFyu460WnOGjyUYxTzYK4OPiKOA08DviEzV4EPRMQ7gWcBL7xAvyuAa4EfmMMwjTFmT6hW0SyuFs28JZorgVFm3jZluxW46iL9ng28PzM/vcP+xog4HRHviYirS50j4vqIuCUibjl9+vQDG7kxxrRkO9GpyWMWzNvBnwDO7LCdAU5epN+zgdftsF0HXAF8NXAz8O6IkAuHM/OmzLwmM6+5/PLL247Z7BHn1woF5Y3pMGOi0WMWzFuDXwUu2WG7BDhb6hAR3wo8AnjrtD0zPzj150sj4jlUMs5/25uhysE0tqfU5QtFkdQ6eGErr4Nvpku20fBl2yWtlcagrjerjbBPHtW6tiwWVtDgH7RU1+CV3n7p4Jzsf+mgvpH1yV79mMcLGvyxqMcLlkVhsV5B1+5Tv1aqVsmwoGuv9+oa/LGCBn92XN8lvTQuxUjcVW4JuWF9VCh2NqiPdV3Mi9Gg+Wb0uoCY7I66hC42NltuAwYR8bWZ+UcT29XAqQv0eQ7wtolmfyESFhjNMMYYwaFJdMrMcxHxNuDFEfFDVKtongL8FdU+Io4C3wf8rR32RwJ/Fvg9KpnpR4DLgA/uPIYxxiyKzGBrgQ5+Ea/8POAo8CXgzcBzM/NURFwbETvv0p9KpdHfvMN+Evgl4MvAZ4EnAk/KzLtmOnJjjGnJIoOsc18Hn5l3Uznunfb3UwVhp21vpvoS2Nn2FPDoWY3RzIazaytFHd7cn4f21rlrrDfiMPcnA1qEFubKYdPg9x+7TWgqHUMFeAq/l3SQtU3/ZrZiopMqytQXn5glnbzTF4Gz5aV6otODjurA6bFBPVHopNhlCeAhIlFJBVRVMBXgwX2RFNWr2471CklZakcn4V36hWJj6i1UV3WYwUNFAtZ6itdHFwtrmmxVckAqqUoFTo8NdJD3nJgDg359rJtqrlFI9it9BsQpyLYL8LV28MYY00G84YcxxnSYQ1OqwBxuzqwdKco0xnSRTF2/Z17YwReI2OWb0nATECjph810+ZK9lX4pNFBV6IleIXlHJDotC6310mO6ANixQV3vPl7Q4E+IDTtO9sWGHyJ5CbTe/mDR9lhhE4zj4r1aEu9rr8UCtbHQ64epr/VS1nXtYvKSOIWRKHinkqcATvbr13q1X9fbj4hNRACWxDUc9OtzpSdsAGM1L9vEptTnyhq8McaYvcAavDHGdJg8TBt+mMPL3efrtciN6TqHqdjYwaa0Zr7pptul91DZm67rLdnbaJWqWJPQP6OwXrkvNmdeHtT118uO6gJgaiPo0jp0ZVc2tYlHya709pOF9+pI1C/WStQ/Rr0WH1ipwRfWti+JwmaMdduxKJg2pD7+84XCamd79USrlV49BrBciFeoOIzS4IvhLhHz2W1+SDGXZUZkWoM3xpiOEoy8isYYY7rJIjV4O3hjjJkRi65F4yCrmRt3rh1f9BAODErXNwX28y4QWenwTR6zwLNonrQoVtaqUJIKPKm2rYJZooBWIciqAmcq8Hp5Ici6LAJ3KpgHcEQU+1K7L6l2lb0e+FPJS8cKDlY53qUZOONhbmknL96CYSHRaSjOVV2XI73StWrWtvReDUSxM1UALcRcqZ5oaGvRdiGJTi5VYIwx3SMdZDXGmO4yK/mlCdbgzdw4bQ3eHEIyo9FjFvgOfg9ImdTU/A2T763UD5sXK2usy7d4/ZJW2lN6vdBaH1bQ4FXyzlJJgxca8FLU2x4pavj1cS2JTJslkdBU2efzkSm9jkqKKm34sSTPVdn0tVLvS0+8fq+wschAzJcWNfgK81LcDs85eakNVQDVGrwxxnQSZ7IaY0xHWaQGbwdv5saX1o4XZRpjukgSjL2K5pCwaKlwl/uLl5fxK122bnvEsbON+8uiWkBPbFGtNOi+3MparypYEtY2xcLmiRpXaazqXEvXpSlNN/I297HAG3g7eGOMmRkOshpjTIexBm+MMd3EOzqZQ8EXzp9c9BCMmSsJjMfR6DELfAd/kGgxB3Z901AoYNUUFTh92NFV2ba/y9eSx9zl7+J+cZuhg4MKh466eE+3yCjmxUgWU+Fsgh28McbMEK+DN8aYruJiY+Yw8KW1E4segjFzplmhMRcbM63uBHYta+9ywqn6G6VEp5FoO5Y7nhReSwQnRi0CFiNxYUdZSJRasDavio0pG+hroN6XUeFaq+s6zHoRttJ7tSUyOJVcUZIw5BxuMy/3izZvicYYYzpIQs5ohUwT7OCNMWam2MEbY0w3cZDVHAR2u9zLiU7NGabehKOL5G6rLe6BA51BKsZ9ZMPHDPAd/B4QTT3fooM+LV6/dErKrgJ3yvawo+fYGqsgXfMg6TDrU1Yl76hgIMCQuuMcioDqVqGaZV9WnpzNfZJy8hvCNiy8WUNxXTfFdVnPJdl/fVy3D8X7NywFWYW9FNCVTl5p16U5rDZ6amibKU50MsaY7uJEJ2OM6SoLXEVjDd7MjS+tHV/0EA4MSooxB5PIZo9Z4Dv4GdFYl6eU0NH8mKE0vhb6Y9PXLwXDVCU8pbVefvSc1GWVXr4h9N9SW6UVr0dBV85hzSZ3hGrhYAfUx1QqVqYSqEqJSsrJr2d9rOcK7+s5oa2fz+X6MQvXWmnzG8K2OdZuRCU6bY1E8lNpkyhhVxtKFTeZkvN6znrJDAOoTbCDN8aYmREOshpjTGfxOnhzGDhtDd4cRsYNHzPAd/BtGO9yIXlJ/xPHlbpi6eWb6pJFrbP+EzKEbTzSPzWVrjoc1XXpy46eY1PY10ZCQy/owufHKzXbOWE70qtr7QBHxnV7v6cW9+uLNQqh4Ys18/0WP8uH4o0prW1Xevt5sTa9stf1dnWt1DUFOD8SbdV7JWwAG6O6e1FzZSxsACHmm0pPKGnwUq8/ZOvg534HHxGXRsTbI+JcRNwREc8stLsxIoYRsTr1eNTU84+JiI9ExPnJ/x8zv7Mwxphm7OUqmoh4Q0R8PiLujYjbIuKHLtS+sYOPiA9GxLMiQn/dN+dVwCbwcOA64Jci4qpC21/NzBNTj09NxrIMvAN4A/AQ4JeBd0zsxhizf9jbUgUvBa7IzEuA7wFeEhF/qdS4zR38kMqRfi4iXhERX9eiLwARcRx4GvDPM3M1Mz8AvBN4VstDfTuVvPTKzNzIzF+gKtn2uLZjMsaYg0JmnsrMje0/J48/V2rf2MFn5rcDX0/l5J8NnIqI90XE34koLDqucyUwyszbpmy3AqU7+CdHxN0RcSoinjtlvwr4WOb9hMqPlY4TEddHxC0Rccvp06cbDtXsNXc6yNqYexaY/XjQKK6D3ye0kGgu2/ZTk8f18ngR/yEizgOfBD4P/I/Sa7cKsmbmHwI/ERH/FPjbwPXAm4A7I+K1wE3bMkqBE8CZHbYzgCoz+F+Bm4AvAt8C/FpE3JOZb255HDLzpsmxuOaaaxr9GEqRfVH8yDVMnijqbCopqUVCR9OAarG/qqslAlxZDLLWg3wqmHrp0fOsi8CbCtKpwCvA2d6Rmm1FBFSXR6ViYc28wagQpFUB0SWRfNSGwt5R0smvi0Svs+P6NQG4Z3xMtD3auP+qCLKe2xKB1y39Xm1uqSCrCAgX5tVuPwOy2FibhRJ7QdKmVMGdmXnNRQ+Z+byI+BHgL1OpGRultg8oyDqRRV4P/CjwfuBy4B8Dt0XEWyLiEYWuq8AlO2yXALW93DLzDzLzc5k5yswPAT8PfG/b4xhjzEKZQbngiV/8APBngOeW2rV28BFxNCJ+MCI+DPwelXP/UeArJy/0V4A3FrrfBgwi4munbFcDpxq8dHLfTfQp4NERMf3V+OiGxzHGmLkx41o0A/ZCg4+Ib4yIfw98Dng1cAfw+My8KjN/MTO/kJn/Efhh4LHqGJl5Dngb8OKIOB4RjwWeArxevN5TIuIhUfHNwAuoVs4AvA8YAS+IiJWIeP7E/ltNz8fMn7vX6pKB0dw1qksp5oCyR3fwEfGwiHh6RJyIiH5EfDfwDC7g99po8LdSOfdXUmntny+0+2Pgdy5wnOcBrwG+BNwFPDczT0XEtcBvZuaJSbunT9qtAJ8BXpaZvwyQmZsR8VTgPwE/A3wCeGpmbrY4n/a0SFRqk+iki32p5KfmWmVPJYQUpGKZULKlNPhCAa0tkei0VddaLzm6zprQa89v1Ve33tvXuvBKr16Aa0nYmmrtoDcMWS9MpSNNE50Kn1i1kYl6fdBOXhUAK2noSm+/e+tEzXZmS3/x3rtVP656r9aGhUQnMQdGw7otxfwBPQdbJTqNVAKbbjtT9k72TyqV5NVUN+d3AD+Wme8odWjj4L8P+PXMC0eUMvMTwHdc4Pm7gacK+/upgqfbfz/jIq/zUaC4/tMYYxbNXpYCzszTwLe16dPYwWfmr7UekTHGHHa84Yc5DNy7pqUEY7qMN/xYJLNaF9tqDW+zYmNt1rE31eUBhIQtC4ul0EQBxsP6fcLmsD61Th5dZ0PYV/t1XXe5MNglcWK9Fp8OpXfLjah7emmxKmKm9P5eC+F1KDYMUZuLQ6lYmK7QcVZo+Hdv1ZPN7hlqDf6s0ODvHYrXH+rX39isa/MjMVdiWIgtifmm5qqyQekztIDavd7wwxhjOsgM786bYAdvjDGzxA7eGGO6ySJr5TjIaubGWQdZG/OF4YMWPYQDQym/w/gOvkzT5KWCPVTbQoBHBX56IklD2Sq7OKZMXpLddZBW1doqBMNySSQ6iYSWY0c3WRdJMYN+/RZn0CuU4GooaI4Lu+gMx/Upv9EXyVeFIKtKaloqXdiGjAv3WcrJq0SnUpB1VQRJvyySms4MddbsPRt1++pmPci6LgLnoOdAiiBrrxC8V/Xe2sxhFXx1kNUYY8ze4CCrMcZ0mAU6eGvwZm6cX/OOik35ojX47jCDcsFN8R18G1po8IzFhiHCBrookkzS2KX+WEoIUVpnbyASnYR+CjDerI9/1K/rr8tHh2xs1qdciN+wbZKXlN4+TD3WjUH99ZWGrRKaQG8uogqL9VosnRiKRCvQTn5DxBBKGrzanOOssN27qYPfZ4T93Gb9tdY3dLGx0Ub9vGJTaPCbBQ2+4RzubRViW+pzVYhjzYpgsato7OCNMWZWWIM3xpgOYw3eHAY215ruzW5Mh7AGvw9puJE2ACMhsqm18SX9TxUbE7picR282hhhtxq88MWl7VSyX79PGPfF+FdGDNfFlGtRTVXp7VtjUUBsrHVttcH3kX79AhwVNtDr4FW8oF/4XT4S49cxBD3+TaHBlzYoV5tzqA2y1dp20Hr7mtDbhxvajeRm/Rz6Qm8vavBivrWKLckNP+Z/O22JxhhjuoodvDHGdJD0KhpjjOkuDrKaw8BYrIs2mi+uX7LoIRwYShr8fsE7Oi2SbPH7qZCopI6hAqpZ6K8SNcYtkjRUfxUjHC81L+qkAlzZKxQbE347e/V7hzwyZiwCbzKcWcwpE0HWUf21NkZ6ap8fqCBr3UMs93WJwoH4vT0obZXVkK1CQFg5eRVQXi+c65oIqKpib6ViYetiRyYVJC99cffWRVLTRv396xeC9zLIqmPfurDYUC1eWIBeYg3eGGM6yAyXQDbBDt4YY2ZE4GWS5pAQ6z3yyAKXFBizAOzg9yNKL29TbEwkP7VJdOoJrbBX2HCjNxD9hd5e0i+Vht5TunohRqq0+QyR/LQyJoQuq3JPNgsbdoyE3j7cqg9sY0tH3taEBq/09qWCBt8XGrxKdCoVS1NJTco2KhRLG6mkLnH+AJujun1T6O1qYw6ALZHAlKJYWKwXNHiht2ub7C7jSH1R2K4nbKATnUoF/2aKHbwxxnQUO3hjjOkgC64m6XXwZm70NjzdzCHExcYOCCUNvukG3aUNPzuvqHYAABLfSURBVITeHkJrLm1soOw9sQZY7MEBQPbF2mTVtuSfpVwutOaVpK80+LHQ8MWm4QAjYR+LjUiGS/pk+wOxjl3o7WojcIBeb3ebkyikLi+uCeg1/0qXBxhtibZqI2zRDgC1OYf4kla6OkB/XcwrobcrGzRfB98Xc71qKz5XC1gH71IFxhjTUbyKxhhjuogTnYwxpsM4yGoOAyWt1tQ5d05vhG3qlGJT+4HtTFYXG9tvyCBpKcgqoijKVkh0ilE9yBci8KVsUAqoimJnIpha2cW4QgQ+Ze8C6vItQX9N7D4lcorGIkkHYCx2r8olFUws7KgkgqfDfv1j0FPXBIieCNzt8nurFLtXTn4sgsylgDQqUCsC0pQS6MS1bpq8BLqIWH+9WbvKLuZ1KalJOHkZUF1AolMsYBepbezgjTFmVliDN8aY7uJVNOZQ0BtWMo0xhwo7+MWRbXT1wuYgIYuNKV29sDGE0ttFkkZPJOkApNBQla7eF0k6AClFZNW2kHykjEr+XAZVwyuEVhyFXXpC6O0pvjRkXAHIgegv2m4VrpW6BPLylW7bRFKT1OBLL6909YIGH0JDD9G2dK17m0JvF22LiUoNk5pK/WVbWWyslEC4Pzb88B28McZ0FTt4Y4zpIOlSBeaQ0NusZBpjDgve0ekgUdLrhd6OWsddWoOrio0NhIav1jADPbXhhmpaWC6tNufQjZvrynJt+xL01oRd6LqlYKxcBy/WUY8Hzdf8y41MivEKPa7d0EbCV2vb1bWu7M009FJ/uRl7ww3aobAOXmrw+mSVvY0G3xuKEyvFwWZJKdFhDtjBG2PMDPEdvDHGdJEFJzrNvRZNRFwaEW+PiHMRcUdEPLPQ7oaI+HhEnI2IT0fEDTuevz0i1iJidfJ4z3zOwBhjmhPjZo9ZsIg7+FcBm8DDgccAvxERt2bmqR3tAng28DHgzwHviYj/l5m/MtXmyZn53nkM2uweJzo1Z7DaY+vEApdfHCB6wzFjkR+xXzg0q2gi4jjwNOAbMnMV+EBEvBN4FvDC6baZ+fKpP/8wIt4BPBaYdvCzQwVGSsGSprs3jUoJGSLwI5KXer3CJJZROmXTEcKByEoKEaWNQoQxRBE1ufPSkk50UoG/sQjmAYzFjE1hG7fYvUoGpEXgGgpB1t0GXgvTarAqBiamUMmBKLsMspYSnYRd2grvlQq+qiDpYF1fgMGGSPYTtmoMYg6rIOu8i40lCw2yzvtr70pglJm3TdluBa66UKeICOBaYOdd/hsj4nREvCcirr5A/+sj4paIuOX06dMPdOzGGNOaRZYLnreDPwGc2WE7A5y8SL8bqcb62inbdcAVwFcDNwPvjogHq86ZeVNmXpOZ11x++eUPYNjGGPMAWeCm2/N28KvAJTtslwBnSx0i4vlUWvxfz8w/XUWbmR/MzLXMPJ+ZLwXuobrLN/uU0k95Y7rKYdvw4zZgEBFfm5l/NLFdTV16ASAifpBKm/+rmfmZixw7eSBqaKGAmExqUglNQIqd7kPp5VslsVMVgBL9e/r1Q2jrvTa7UCgRWu0BogpdUUioUfLnAPrCyY+WRP/CzJQavNDbpa5OQZtXp1+69Wl4WUsJUY0/yCVdXfUvtFXvgdLli4lODfX20o5KKtGpJzfxKOjqSoPfFAmAwgboz2vpMzgrMhe64cdc7+Az8xzwNuDFEXE8Ih4LPAV4/c62EXEd8NPAEzLzUzuee2REPDYiliPiyGQJ5WXAB2d/FsYY04JDJNEAPA84CnwJeDPw3Mw8FRHXRsTqVLuXAA8Ffm9qrfurJ8+dBH4J+DLwWeCJwJMy8665nYUxxjTgMEk0ZObdwFOF/f1UQdjtv7/mAsc4BTx6JgM0M6O3pSUWYzpLUq5hNQf8cSshtPksrKGVGlvTjbihoBWKH1cFXV39DFOv1Cuu4xcvJbXa5hr8WKzjHy9F4wJWpS8CpbeP1dr20jr4pnp74bftLIqNKcrFxkTbFuvg9dr40mbwqm3z/rIwmNgMvVQsrC80+P5GfVC9Ta2rS22+kIsyU1yLxhhjuomLjRljTEdZ5CoaO3hjjJkVh62apDm8KP3VaJZWfa0ao2rO7BOqRKds9JgFvoNvQ+lNEEHSVMlLpeSjhklJpVZqVOqbO4uRR/Fa4mdliIQugJ7YZUntqDReChmQUwXAVOAUmhcWKyUqNQ6yFne/ahhlbfNmFZBOvmFAvGSXQVZRLA50ETLVthikVQFV0VYlL1V2UUCsEFCVTn4o2s470QmKiWjzwA7eGGNmyKzuzptgB2+MMbNiwRq8HbyZG71hMhZ1Z4zpLoutRXPoHXyWLr5YvBqlBa3qJ5hKqCiKpbvTBaXLbLoJCdAT9tyqC9tR2DUnB3V7T+nqg54MtMpNOISGD1ovl4lOxWJhzdqW+8/pw1qaluotLLYVc1hOS30AWaxMaOhqwxfQm3DIjTnUhjfoDTuUBh9Kawett897ww9Y6IYfh97BG2PMzMhDtGWfMcYcOnwHb4wxHcWJTgeE0uYgTbsXNgxpTEGrbEpsNNf6exv1CmC99eZbMvXWRVGorebXb3Bud3GJpXO7e6+WV5v3XxJtla1N/3avv7t5sXRud/0H59vMq3rb3nrz/nIOD5vPy9JncNefzQsQ43GjxyzwHXwJ6cz7usqkmBwyRDgYNG9b6N/YyasJ0+/rD4gKkg16NSefg5508tmvB2SrtjvG2guZvKKSouiFdPIyICuSyrIX0snLapDK1gvpZEvVJOfm5AsBUeXkVTy4FFBVTl4GTwv9lZOPQuXGxk6+kKHa2MkvwJnXXwwnOhljTBcJZleGoAl28MYYM0sW6OCtwZv5scCEj4PGYHUBNVPMbMhs9pgBvoNvQSkpSiVApVj8GiVNUB1TNtxlotWgMH6l16sdpQa6WFn01dY/9f5KP6+aNm+boi1Sg5fddaKT1OVbZNzuNjm38LZKJy/e62LulWqr9ODSvBbzQuvyhZ3OVFsVgyoF31W8SSUvtUl0mveOTtbgjTGmu8xqhUwT7OCNMWZmzE5+aYIdvJkbMcqi9GJMJ0ns4BdKIXkpx3URN3qFn1pKxBXyYeltVsuoUk2KgrAsl2Eprbr0U1G17YvzHxU2DFH9lYbd70m5Wjn94uYoSq9XbVto8G3aNd7wY5e0WlrXJjajio2V+qv5onT9QrExqXfLeE9BQ1f9VRyr0D+VNj/PNfDbWIM3xphu4nXwxhjTVezgjTGmg2TOf2nmFE50MvNjgRP9oNE7t7HoIRwYpNbe9hiz1Oad6HSwUQlQMiBbmEMqoCpDeYUgqUzAEsk/xfW4MiAqAqqlnacaJh+VApcRzYK8pWMUA7KKFuNqyqwCr42dfBvnoOZKmyCtTKorTmzRtmHgtXTcwk2CdPIi+DrXQmN/+qKWaIwxpnskCy3RYQdvjDEzI3e9j8RusIM38yNz13LIoeH8Ghw7uuhRmN2SLDT2ZAdfQm3sIZKfQOvtqaS+QlWoEIlSTXV1QBdwkgW8WmjwPbGBg9LKS+NSx2yRvFSkzXGb9leUrrU6ZPNXb8f5tWbt2kgATXX1Nv1LGnpDDT5Ld7jqvJSGXhi/1NutwRtjjNkz7OCNMaaLuNiYOSxYgzeHjaQsYc0BO/g2tChMpigVK2uq1yutvkQqvbykPzbWpZuvTW/VfzfHhFZ6uX6pbub7FbXtpjTV9ndZrKx42Kb9S+NUcTRr8MYYY/aGxZYqsIM3xphZkXvwS2oX2MEbY8wsWWAmazfFR7M/WWCw6aAxPn9+0UM4MOTWcNFDuDAuNnbAafgTrGkwtkIldLQJJor+uw0m7jKYWWQWQc4WY13c/dWFmYmTn8Xd5C4lCJnU1/K1lJNvddxZkelVNMYY01m8isYYY7pILmZp5gQ7eGOMmRUuF7xY/uf4LYsegjGmyyxwmeTcV9FExKUR8faIOBcRd0TEMwvtIiJeFhF3TR4vj6mteyLiMRHxkYg4P/n/Y+Z3FsYYc3GSKtjb5NGEpv5zm0Usk3wVsAk8HLgO+KWIuEq0ux54KnA18GjgbwD/ACAiloF3AG8AHgL8MvCOid0YY/YHOdnwo8mjGU39JzBnBx8Rx4GnAf88M1cz8wPAO4FniebPAX4uMz+TmZ8Ffg74/slz304lL70yMzcy8xeoynI/bsanYIwxrcjRqNHjYrT0n8D8NfgrgVFm3jZluxX4NtH2qslz0+2umnruY3n/3ao/NrG/a+eBIuJ6ql8EABsR8fEHNvzOcRlw56IHsQ/wdbgPX4v7+Au7PcBZvvzu9+ZbL2vY/EhE3DL1902ZedPU3238JzB/B38COLPDdgY42aDtGeDERIdvcxwmF+kmgIi4JTOvaT/07uFrUeHrcB++Fvexw9k+IDLziXsxlgmt/B7MX4NfBS7ZYbsEONug7SXA6uSuvc1xjDGmC7T2e/N28LcBg4j42inb1cAp0fbU5DnV7hTw6OlVNVSBWHUcY4zpAm38JzBnB5+Z54C3AS+OiOMR8VjgKcDrRfP/AvxERHxVRHwl8JPA6ybPvY+q2MoLImIlIp4/sf9Wg2HcdPEmhwZfiwpfh/vwtbiPfXUtWvpPACLnXCchIi4FXgM8AbgLeGFmvikirgV+MzNPTNoF8DLghyZd/xPwT7YDqxHxTRPbXwQ+Afy9zPzoXE/GGGPmSMl/FtvP28EbY4yZD64Hb4wxHcUO3hhjOsqBd/CubXMfLa7FDRHx8Yg4GxGfjogbdjx/e0SsRcTq5PGe+ZzB3tHiWtwYEcOpc12NiEdNPX+Y5sVv7rgOmxHx+1PPd2FePD8ibomIjYh43UXa/nhEfCEizkTEayJiZeq5KyLi5sm8+GREPH7mg38AHHgHj2vbTNP0WgTwbKpzfSLw/Ih4+o42T87ME5PHd81y0DOiTc2OX5061xOZ+Sk4fPMiM580fR2ADwE7y60e9HnxOeAlVIHKIhHx3cALge8ErgAeBfyrqSZvBj4KPBT4KeCtEXH5DMa7OzLzwD6A41QT98op2+uBnxFtPwRcP/X33wN+d/Lv7wI+yyToPLH9X+CJiz7HWVwL0fcXgF+c+vt24PGLPqc5zYsbgTcUjnNo5wWVUxsBX9OVebHj/F4CvO4Cz78J+Ompv78T+MLk31cCG8DJqeffD/zwos9r5+Og38GXajOoO7UHWtvmoNDmWvwpE5nqWurJEm+MiNMR8Z6IuFp03c+0vRZPjoi7I+JURDx3yn5o5wXVL7z3Z+and9gP8rxog/IXD4+Ih06e+1Rmnt3x/L6bFwfdwS+kts0+5YGew41U8+C1U7brqO7gvhq4GXh3RDx4T0Y5H9pci/8KfD1wOfD3gX8REc94AMfZrzzQc3g29yUWbnPQ50UblL+A6rodmHlx0B28a9vcR+tzmGQAPxv465m5sW3PzA9m5lpmns/MlwL3UN3lHxQaX4vM/IPM/FxmjjLzQ8DPA9/b9jj7mAcyL74VeATw1ml7B+ZFG5S/gOq6HZh5cdAdvGvb3EerOhUR8YNMgkiZ+ZmLHDupArMHhdY1O6aYPtdDNy8mPAd4W2auXuTYB21etEH5iy9m5l2T5x4VESd3PL//5sWigwB7ECz5FaqI9nHgsVQ/la4S7X6YqqTBVwFfSfVm/PDkuWXgDuBHgRXg+ZO/lxd9fjO6FtcBXwC+Xjz3yEnfZeAIcANwGnjoos9vRtfiKVQrZAL4Zqqg6nMO47yYtD1KdWf+uI7Oi8Fk/C+lCjYfAQai3RMnn5G/OJkfv8VUYBr4XeDfTvr/zck1u3zR51c7j0UPYA/esEuBXwfOUa1weObEfi2VBLPdLoCXA3dPHi/n/qsjvgn4CLAG/G/gmxZ9bjO8Fp8GhlQ/Nbcfr548dxVVIPEcVa2L/wVcs+hzm+G1ePPkPFeBTwIv2HGcQzMvJrZnTL7EYoe9K/PiRiZbpU49bpx8ga0Cj5xq+xPAF4F7qWJUK1PPXUFV9HAN+EP26eoi16IxxpiOctA1eGOMMQXs4I0xpqPYwRtjTEexgzfGmI5iB2+MMR3FDt4YYzqKHbwxxnQUO3hjjOkodvDGGNNR7ODNoSMijk+2WftwRCxN2b8rIsYR8Q8XOT5j9gqXKjCHkoj4JqqCUf8uM18YEQ+jqrXy4cz8nsWOzpi9wQ7eHFoi4seBn6Pamu8fAd8IXJ2Zdy50YMbsEXbw5tAyqfP+G8DjqMrgPiEz/9diR2XM3mEN3hxasrq7eT1Vrfdb7dxN17CDN4eWiHgE8EqqOu9XR8SPLnhIxuwpdvDmUDKRZ34Z2ASeQOXoXxYRj17owIzZQ6zBm0NJRPwk1a5ej8vM346IZapVNStUOxWtLXSAxuwBvoM3h47JEsmfBl6amb8NkJmbVNvVXQG8YnGjM2bv8B28McZ0FN/BG2NMR7GDN8aYjmIHb4wxHcUO3hhjOoodvDHGdBQ7eGOM6Sh28MYY01Hs4I0xpqP8f9Z/Drc/+jeLAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, 6)\n",
    "cbar = plt.colorbar(ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Codes/model_problem_LSPetrovGalerkin_short-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0)\n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1/N\n",
    "k=2/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,2,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "for p in range(no_para):\n",
    "    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')\n",
    "    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "    \n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "\n",
    "# construct precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "        if kk != Nt-1:\n",
    "            fs_next = fs[:,kk+1+1]\n",
    "            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "            \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 9.653085858499222e-07 min difference1 -8.680691826233947e-07\n",
      "relative error1(%) 0.0005386039879884521\n",
      "speed-up1 54.99620368265515\n",
      "High Fidelity Model 0.5768020153045654\n",
      "ROM Model 0.010488033294677734\n",
      "Normalized Residual 0.005360048436740785\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "\n",
    "#compute residual\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-f[:,1:].flatten(order='F')\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "print('Normalized Residual',np.max(np.abs(normalized_residual)))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Codes/model_problem_convection-upwind-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1./N\n",
    "Tfinal = 1.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "\n",
    "# construct Ast and fst\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "us0=PHIsT@u0\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij+=Dik@Djk-k*Dik@As@Djk\n",
    "        for kk in range(Nt-1):\n",
    "            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij-=Dik_next@Djk   \n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "#fst=np.zeros(ns*nt)\n",
    "#for j in range(nt):\n",
    "#    for kk in range(Nt):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]\n",
    "        \n",
    "\n",
    "ust=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')\n",
    "    ust[ns*j:ns*(j+1)] += Djk@us0\n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u[:,0] = u0\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 0.02354790742194257 min difference1 -0.01649741878117794\n",
      "relative error1(%) 0.06821829566714431\n",
      "speed-up1 39.226032418343245\n",
      "High Fidelity Model 0.11481714248657227\n",
      "ROM Model 0.002927064895629883\n",
      "training time 68.37223386764526\n",
      "Normalized Residual 0.1277160892668191\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#compute residual\n",
    "ust0 = np.zeros(Ns*Nt)\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc')\n",
    "residual = Abig_st@UstROM-ust0\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "print('Normalized Residual',np.max(np.abs(normalized_residual)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0004188590777295903\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, 6)\n",
    "cbar = plt.colorbar(ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<video width=\"432\" height=\"288\" controls autoplay loop>\n",
       "  <source type=\"video/mp4\" src=\"data:video/mp4;base64,AAAAHGZ0eXBNNFYgAAACAGlzb21pc28yYXZjMQAAAAhmcmVlAAAhvW1kYXQAAAKgBgX//5zcRem9\n",
       "5tlIt5Ys2CDZI+7veDI2NCAtIGNvcmUgMTUyIC0gSC4yNjQvTVBFRy00IEFWQyBjb2RlYyAtIENv\n",
       "cHlsZWZ0IDIwMDMtMjAxNyAtIGh0dHA6Ly93d3cudmlkZW9sYW4ub3JnL3gyNjQuaHRtbCAtIG9w\n",
       "dGlvbnM6IGNhYmFjPTEgcmVmPTMgZGVibG9jaz0xOjA6MCBhbmFseXNlPTB4MzoweDExMyBtZT1o\n",
       "ZXggc3VibWU9NyBwc3k9MSBwc3lfcmQ9MS4wMDowLjAwIG1peGVkX3JlZj0xIG1lX3JhbmdlPTE2\n",
       "IGNocm9tYV9tZT0xIHRyZWxsaXM9MSA4eDhkY3Q9MSBjcW09MCBkZWFkem9uZT0yMSwxMSBmYXN0\n",
       "X3Bza2lwPTEgY2hyb21hX3FwX29mZnNldD0tMiB0aHJlYWRzPTkgbG9va2FoZWFkX3RocmVhZHM9\n",
       "MSBzbGljZWRfdGhyZWFkcz0wIG5yPTAgZGVjaW1hdGU9MSBpbnRlcmxhY2VkPTAgYmx1cmF5X2Nv\n",
       "bXBhdD0wIGNvbnN0cmFpbmVkX2ludHJhPTAgYmZyYW1lcz0zIGJfcHlyYW1pZD0yIGJfYWRhcHQ9\n",
       "MSBiX2JpYXM9MCBkaXJlY3Q9MSB3ZWlnaHRiPTEgb3Blbl9nb3A9MCB3ZWlnaHRwPTIga2V5aW50\n",
       "PTI1MCBrZXlpbnRfbWluPTI1IHNjZW5lY3V0PTQwIGludHJhX3JlZnJlc2g9MCByY19sb29rYWhl\n",
       "YWQ9NDAgcmM9Y3JmIG1idHJlZT0xIGNyZj0yMy4wIHFjb21wPTAuNjAgcXBtaW49MCBxcG1heD02\n",
       "OSBxcHN0ZXA9NCBpcF9yYXRpbz0xLjQwIGFxPTE6MS4wMACAAAAMM2WIhAAn//71sXwKasnzigzo\n",
       "Mi7hlyTJrrYi4m0AwAAAAwAFUEq0Xzir/B+rEZgE/K+7XY1XYGI2QcOBwavhpoGeuLb2ooQcIecE\n",
       "t/OfeIXTk29d4GpjD6gUXdZB94LQyqO3syvOufBCukD9vazLizAeEeJWHDMrLO+8hL/sI6Rg8pqE\n",
       "6MgxcCmxlax2LGTvRHy601+k4ptdg0bOISxRPMXCQ0D5lly2rQ0NuMKvMQw5PEZReiXa1WtVbcKw\n",
       "7u6ZR5h35zShaDdQoncoY30EKKYiFF1/g5sfQoeYv+f0C1Z1oZLgv6c2EFLr/AUcSMb9zcsmofde\n",
       "iup9F04Mk64TkyMvzlSp7AzL871gkHw7iBKD0xy2WiUxYaI7EwBHP7pVXEk9QBIt7OP5pBX9ktmd\n",
       "WmkuOunj30M9p0NNqNuAYQH14RuEOCkBrPdCs3pTGDQ1bhvESvncm+3NP299g4Tx3Nz2bDLVbkcP\n",
       "DOSVKkjaHnY5ZsFGvqmxjBh4Tzw2JSb+yZZ4uFqx7Hnj/j2kqGE+BXJzzL3g/wWqeWH0ug2Jgph2\n",
       "soxzcQE5iYgzyS7VtfP2DfTN1COTM+YhTcG2d7riqPJyEqmhAlf/pqLjhYs5+2TnR6T0GFxMwI2n\n",
       "+XSD7H6JuORygk4e3UcZAZAMRW3T+n0Ih52nHcakdzCAT9E51meQes+xF00hR6yd7P2Q+Ov1H7+J\n",
       "zONWnq/OUy4hhQtJXTpTN4xgScUKLW+pQe/BYJyiM9HRUb7eTtO8baLObq5b4+mFehN2OU8rvwA2\n",
       "sJTMwbTQ8AMz2vA3NLW7qawo8uGiVJoGYDNRWrL/kuwAW+voJVmPFvtgXPKnGxxaENN+PefPCjKS\n",
       "5u/ha9yhF2/I297kIiu1+Voh/bD3PZJFhKLa+XwBWT8tGYsDtgDcj7GSuze9a5f1bjF4puDtqZ7Y\n",
       "17pdlYMFUIwyx47lPxNvTARpWAwAAr+B9+PU7ugA5d1FOcE1v7wan9DEi1hq4ySkdTnBBo52zjLY\n",
       "isaJZP15gqfkPsNNXaKSPmf9x/ODjYE4laC1+gs9wDuFxYJl1dcUT15xXO7szzfwOT2fG69VcROy\n",
       "WJCCIzCp0bX5ygMIXX+chs16EGheq8hSoFeicdmwiQUai4XYZIOztgAAAwN46DElRvYqGrElXuzT\n",
       "SV0FV5ytOgIqax9m1sdFGbMLvVhOddaJrvoU6XS+SwcITu3c3sVND/1BqlJ1osmgjZC2zcWPbwDG\n",
       "kzY3QJNUJdV/yrHPd8UvWwkabH8CA4veeYSNkNma7Fx2IrtBFZetCIuD6sffQoES6ppYw9ELhw2O\n",
       "he2k7EyoNhJC969HEm3yPOgPldRZ//TidjD898fdIcuAKQwH97zvUit9PmZ2jmQYI9Fa6xUqQ+Co\n",
       "Y+InVn5bqnOt6xJbhunIjHpqgjH1aTeGVOulPwyxN0xxVvSHFmvqRNa0UJXYZ/ER55jcpUf4lsic\n",
       "cqLiOrov37tFQVzDOVwABOi08FC9zQ1cNACjnxK20IElVugYRCMVnUSWLUJL8/2k3zoq3ZGmimQi\n",
       "HuHHL3dIXb7MwsSu38H9H1eZy7jM1fRoYeVX4aogPF2YFdoH/T1w1jj6hZW7zqUB6Gl6xHUiJ8kX\n",
       "ahHk424ALkNx6jS16atIqx/g22HwPUsVyJWQ7u2vLQRLV88V0RQlggmx4+2sPpv+w9QO0O1bJ2eK\n",
       "TVtdkOtpR3Y6fKH3I7fC6pvmJQyUenZDetvz/toWaJqUHLawoYZ+eIQUwJfDGFQpwXO3eXzfTuEq\n",
       "l+rYTkFZlkUI/lLH3Ln8N0RfaecoMGJertt3e5KLAL8arz068Nd+fFdhciVKcUzx2H9sadHRgF29\n",
       "ztPxg1ZwH0bl8Mc6oYELgl8piQ++IieTT8z8ihVD86cs4xtXMLI2OdVPD4mcxaWySkp9db+xNe92\n",
       "9QflNABMFoxE0hSAL5lj6IV2OXyT+0mAirs0qMzpTJ4oYjIs+NvkLnjRvW1lIz/jnZGT+4cbkALi\n",
       "J9eTQL/4gxuAfLRTB3KWSZ7COJwARDrLBkAmnZS2qBsDoWmTKfXQbIvLPtUOHoO9SPZ3J/+pQD9K\n",
       "jqABw1a8Z6xArnpL6mj89kRatkS7YoIVw4YLJv1r1uZltoGjb1nQjr9iqlFVLLh65eUE6vvcGIkp\n",
       "8m0kMbiWu11DR8ZO0tHJULQ2RMrlBfSTR2nURjHGohonuyiYos2Pv7mCBzLzqSo5EF6qjZOyw5+z\n",
       "XgJPFzQNcddmf6oCzLI4T3A/nwOYeQWAHx8sT1FJV5J3duoevRQgEaCW4zRPhgdoY+CZePkYeiOh\n",
       "E3G4Qh7aSPq073QLwY7rAbrwvDk+IiEC90eYtyX7SdtbZImjmH6FUQeYF+aeAkzyXDBaeJod2Fjs\n",
       "9nhejmvOUeBNxTpVXq2E0Z9EHZxwXcUaNiNeuIuqH7kvOcJQdWp/+emNXfu3deasK44c2bm9S9qP\n",
       "amVmc1ZLWWHvQyxANTgtaZB07PrbeMGOq1WpWg65rCdjUyEBtUAC4hzG/0jXTLG8LlIVdLoXWz1X\n",
       "YSt/cXObTt0j1sviCVGibJF8JEa3vT+rYiZPUNpKK/yt6uL1rUS7JZbn+gmnthLDa5Vjl3buH+lb\n",
       "K8xQQpzNVMf6BL6Y/9HP7dwLXzCXwoNfzor5BfmRCy/8VkNSL0PEtxldAdzr/aToT8EPnWicYQed\n",
       "cMNNZ4RFXWNQs1QMx/o6pkU6Yy0o8O2pliMQ9fnpYX8y94NEhNTXjd37JjEQIt3/nPfK3JGFnQQX\n",
       "PPVl8VMjN/I1tQBIpqh9czSMeeTKUEfzv6ZlI81O6XNB74BU/6dlDMPRpcfrby04DQLR4AHdrFPR\n",
       "rIaTQ/syxw2q1H3RDVwcNACX5pdSb+ZP/dH3LOhiymKuNt8iuZ0VYnT2UwTGii6ZHBDpbgLzkyCd\n",
       "Sy4owo9Y6S55wOMNVX04VqLNKBRHmi1/kRaBzD2lRWAvwbjtD2B+f0qbJUsCnQmKSFt207TOMdDT\n",
       "8jGjlRgjWH4VPu9MxB2kOpzRIaNsjpw7YbHEMFkbndmsmONOuh0H1ffT7OMtd2rjX1SknfBzRi8f\n",
       "5alVlq8aWjzL/4npUN3eF6IcRNQPXvXPw5YsmM1hGrxADSFkDXD7/6GYbQzyINDZ01U3deLwx9jF\n",
       "g3rLM48s92q5RfJ4nryAmJ7FeXbgTIbJ0+f8rJs1qnlK7gldIb8u4LvIi9bA13UPD8oEWNHeYytq\n",
       "vsk5gh4PQ03LaaP8McAAAIenAEmj3BFATbIydqlzILu5M9MSr5v+eAQVJ3/fooFGIG8xuBdBvinV\n",
       "Xtrp/5kuh3+LyJpGOTuJo3UE9AOz1bVvXgAa/z+tpDYKWzutssnbwps0r2uFH+2H0xjfTXKqIsfY\n",
       "XXtUlA5CNJfdWgwIGbhtnHS5h3+sCv7kpLrdrKm1Qnn+fXPfpYnTtK8Xp+0l6ZvUK0dKqoyr+rQz\n",
       "2qVpzfD3A6bb1nHaMBPxC22oTBfpFMTE67PHm1vOz2Bvj5oDRnSfFWCz/nqO/jNBY2vI1MYm40pX\n",
       "VQuLJcX+sMrcF9fkYvWvHpDPTPaTEpXt69mfv4LI6hKynbh7D9uL7iCGHWx7igHBrN+z8HcrVgWa\n",
       "ab1rNOWSd8RN4PWAOWbvFyaDEEx9p4DTD2Zey89weJGv4IjK2BuWjQcHJp1lBJxPexfVTwUu8x1V\n",
       "eSCeWuUiI9jKI2CxaDORx6wlJOqP34exxllofJCuhP8EkaA75ezH8yuqXm927fyyAUvXPi6ZJGqn\n",
       "k4qgbAFh2lX6Ch7aQcBCei7eWv57va8Igp/pofe4auvh15v3d0mR8RX3naCBLzg3dEKvd+meBcSX\n",
       "XCWT2VDQMPNmqU5n70yZLiQCtVv+ZsJrTAqiYrO6F5dVm60kHF6PyPt3GDSjKzC5LY6ClxM7Bh64\n",
       "b/koFmNWlDiOB11kRvTHev7u0pVmnFd81pEUuL+xP/QYlOiUbNm9yuUlm63vWRqCxbNQL+eQ3TpB\n",
       "0YmD4kH8NiSbpJECHXXIE8kaYnIhuTwxTHu/ZHsACss1qGVj0FRNSoglNS/oX8xPfVyMgmlxBYYX\n",
       "4u+qaoVR9yy168FHINb8JGQIk2vpFHydD9UqSvRtLJurrWn+Lm21krRZL6wk5hLL5uFyIuvRQB1E\n",
       "ZX//iADcpHHma5DQCA2sT0d0bESww4OB5MYYkQAAA41BmiRsQn/997W8tApjNwAcPHvA+JKX9E3S\n",
       "6E+MIqxAjYOnzZV+sC9Bi5k+nxYptYget9qUzhqhe/XJTq+ZQl1GWszMIqqOpC2x3NOESb4BDO5z\n",
       "swOp+R7QopyGwQSgXyAHGryhg5tqn298ZNNxCuTIb0ygrgfXNGktDN+4bc2hpQitIp8W/ZPc4LtM\n",
       "HNXL6xXCXZTKUatbrHu5jxogpf2JCf+BZJHDOXbJMHZ5Vfnrz0J2erletWbtBQqLK6JUzyj2rMCI\n",
       "TJljp7QGePNtBSnOz01sk2kMqNzhEqHIllEzwQ04jgUlrXLG+SKTsoBkzmkW1gtCpzYLwkhwUjDZ\n",
       "0JifCOoowR7ooHY9wVrFlrv2DlCBpXSdkUaQedxqNZGScviocyielxqircDvfaoA/zcsKW4MFEZd\n",
       "wfbPu874FTPXXnqmHXSbZfhJ9UbFcMd9bvf03VjgcK0eGxwiL1lWg66tMIGu+d7UrnkpPna8xdWs\n",
       "Y+KEdcxmYHQwqjdK+txvRqwtTbT2zKJCShaxHeTmNvpga0wm6Fisq90mHTNDCBbZn4gViqnlP4Oa\n",
       "0OKaJFbBVXtPuqymhTmImSSoKjL42NINp3/q0V39fBGq/Vw15HP8vxDq+vEtRSXC540BhQjX0TVk\n",
       "9JxkCEkzU7oJTS7SJz4l0L0t0PyLGZOQbolUayiDZAgcwS8Wta5DQI+aZXTfG+VXKqVZMk6de1Ix\n",
       "kepayd4qbgizSox/XVMsRZibQRmpiPZUx2JpP3H7r8CxpdPWiYnCCTqovJqqYrZ/jyH2RKBxItwK\n",
       "tjT7Z5UWWlWqkvh/8UUDjBnXK0XfNShWYIlxBk+19jfRB6WbNB/WbPAJGyEMu2b0vSFeB+2X90EW\n",
       "UQhPg1mgcLyisa0dJgyG1iShjEEpJvXmlNlduB556qsIrChEv2nYs44pz1s5EFly0d2a06+qdSuN\n",
       "W5jWtm4QUIrQwcNkJmimdiq6QEpOgvXGUrb5uXXprI66V5PofNDJBwilwhak+7lnxT0zwqycLC0g\n",
       "PVJDxplc6CrnoTl41Jiq49D3dsC7Rr9i+nfZOKXzjGhQL2ViVSuBUVxZ24vUcVSpptfBoHiVHbpG\n",
       "NgV9Erag50xLeGQ8COCvr1GbZ3wm2pKgU8gwnEaWKeXqiNc4CYuHqfHecku+btMErFBS7tti2GCI\n",
       "aPW2SijW2PqjHQmYL9RoF77DTGlH/pd24cA7pWAAAAFXQZ5CeI3/B9mpqm7sARyGCMgHXodrIhq2\n",
       "dy23D+NYPNU6OFaBUHqYkV7NpSp2vo+/WLi13Qn3HLsD7RrjHMHGGmLHKfp05ePv3kl3ckeD3OIB\n",
       "HieALT5IXRl7H3JXlLEwuWzb5T16BDB1CjeNqcrIpHSDyyOHPrfGLMi6Xr+dU0xjLWl20N4+oh/E\n",
       "uJDKhjjV8GWEYxcIwPDy1PmS0r8y6Zj421mTPvHIF5aydoLpSaJS2W6o1kRpGr95KEBW778gaAkt\n",
       "BIHXq7ju1dJCyNP3/I5icsuCJ0cOfTIWwqhIPGgbhImUVDZvUtvn3eIWim1LxWXlOW7j9kr6FiXX\n",
       "ht0I9yGHWmaeC3qgOV1Dou/1nYJeuezzbWIST8c+ckqdU0ZNIuH7+fOmBm1kEPGe1C8qFdA876jk\n",
       "s1Gh88JmZAKFJJi4XYYlk12+v02dES1oCiqiBQCTvU/igQAAANMBnmF0Rf8J47Rpsb48n6c40K9c\n",
       "WpxdIWYjSH4GW12sKxYsBzbs0vIDm+8kqGzGTsNDzwMy//IAMSAdMkeCCQUcFdx4DGEx0g8pjy/O\n",
       "ZSAZZmRv6hnB4aw7dJOYKOYSlwf2wMVrmTF0CjnocA+dfx0X+2QdYxJJXIZc16PWy1po9QgW+30u\n",
       "heolRu+SkMGFtHpc0zP1NHT0qZckqx8nMf1JSa784q5U+agQfCMyykqz20Sln/fwm2kxori5Ok/B\n",
       "7gskbgz+YImNRzuaX2M/Gt8wMSaYAAAAaQGeY2pF/wfBsPVzFyCqPgey6oeSfhFMsU8x8XMRK57E\n",
       "AIGKfj39mvGPA+qQZ1O9wvebl9Mdyga0dF3Jk91WTtv0G0gy6v04FyYQwoKRu9dVCOG1wWbIpDKT\n",
       "2DvH2fwOn3y5I33R8bxCbwAAAptBmmhJqEFomUwIT//997W8tAaGAjBm5FoaeMyqkRqAEmYzFAZp\n",
       "0gZVb/yXR+UxFQd14Ll5NDgvIG6zgjcsHEAHBckMmGLpypQfPGVciblc9vP9jQt72WBRVSE9wmrg\n",
       "qAMF2vjJuSfyuO88MjpN3KHGHaoNk/VXp3yg6Bv8LrWunEv0lStKIMsvLntUYJfjz3FbPP6Z9e8F\n",
       "TlI4LB7x9ceU/OXO6WhWgAgfc6kCdCXV904Bd3KcCN70sbnABqIOJ6L1OQiLIDZ2Pp6oPhlWudV6\n",
       "U7mmumE+n5fVyg6cgcnIFcVh5X0Q2K35x9n/hWdb842P99gRohz84AqxxB/tAl9zI2rdCWQe0zbd\n",
       "iFgJzpAhqrdT2bDdzDjtJGtSLei8Cg393Q5JxeLAAr1dqpF4mMgh22dnfNrLz9BXWqfo8aBw1HV3\n",
       "lCHJtAATRwfcpbkOeD0r9DVP/yavQwSnEoIH/wn1mzpaNnC4VszOsFLzTn+35/QPLhfZZ4nVlsiO\n",
       "l9NEAG1C2dA++3/KoIRKkND2KC1hCrEKgHA8X8nKkOy6waSbx+4a/ohgqffJMbZsugrDliBIsCAS\n",
       "/qUAoCTx63L2t28K+R1S6oeolsqk91j6PdABhSgGhLup0OmDaLAwphgu/CXxcnhQNMKEzPmjcrxC\n",
       "K1ALQuTd4O/bcRRadYcOY1I8fyojYsrOWf21Mn9JKCloGTKtokGdLsIMewIYRvq6oC5Vm+3PlXpa\n",
       "hc30BoKoGBtglq6eGB3GEBrE/oE3wEQFIltJ6QLNH7FAaPgF45Y9HCiT4hcOdpJAZAnr8z7mPtmN\n",
       "oraPW3fYWCf+JYgQ9SMxkm/UgyuQDwyAw3WZbg+v7c2uM8QPhPrOHsIiVmJ87Mn43yVPh8sC64GD\n",
       "eWdLAAABHkGehkURLG8pS/zuwEvMBvm1EUox3IvU59RwAhG+Z2k4XkGzpA3gl+75EJfaav7SEvR/\n",
       "NlISvEtWy02CazpjusCOEZdPmtpPMAyKIwYfbkelwKTFqP4QzmoEXKhjO7mLevHG4PoKT2e2f5vb\n",
       "j/xiAawOHG3MVMKH8jYqPVFCshxxMJfBxogdT+cW4MqWe9I1Bs8/RaPoFLMRTdKCDdIT01eJ0nx9\n",
       "OTOA8iLtzTBdogGCcumZWIUsXJ495sPl/zislcstbnvSfeIs+RdYaDnBw09fYn/kDNQwNW2OI0Cq\n",
       "G5YaOInAC7pKWoiIA+oS7lKWMPO3g4om+xP3QhkCTW+8d1UqvXWRhfG8sM92JWidNa6kFfSjG6DP\n",
       "0XEJU/LrKDEAAABjAZ6ldEX/L6XMv9GA2OLnJjH2TRBGJiWaF56AA3yB6zZb8XHJv45hMNcXX2Rg\n",
       "ZPgpLsMhku9NKrl05irgZObBq6Qdb4WWDTgDpeZYKx90QoVkUwifS/HGr6mNn+XZS2xfnytDAAAA\n",
       "SwGep2pF/wfBsPV2kVKTtgnwkZmNLp4hvqHNufhqUABv6U83/ENw/EXtOvEJ1gPlf5f19QNFT91p\n",
       "6tAX5Gr94Ebf1hTXTpuMGqhUQAAAAjRBmqxJqEFsmUwIR//94QEL6RRvFy4n4cCy0Y8kiGTnUbP/\n",
       "EAJfCE0EvppigW1ODeyxPhSLxWHMlJtt5QYdDoJqiRsSSY/NnOtzZPr5f3GAcdViFhS9FdEJK/WP\n",
       "EHSYQM0Do88qbjbH8p1HvDBt9DaAIg+dHvFZK+gltiPlbYD056s4uE4tThvCtHX8JuStcKIkRoM/\n",
       "YnZp+7K0DZDIoggeJ/GJgPab8+nn/PPYBerw0nOmR920+iLHbYglzfMi3Yu57Gu2dO6yCsWGlJL8\n",
       "gkcI9H29twp/y3P9D3ji4TXvX9c1fzonWlCrAhPHi/VEeXy8cYmOOZxGD5PzMCsnbZK1Ju4iIOBJ\n",
       "LYhcmP9JRaCTb2FSPA7qR4X9yhl408AzZTaAmteKlzIR9sZhARsP3o+et6XDM7KJsMFtfWPWVOs1\n",
       "og6UU38j05RDpNfO5DiK+jNaMIyaSf0LuT+5dQXwi07Fsr4tMkmXLppB3dL4r6luZqLmf2j71QPM\n",
       "zm/mTHYGF4O9hcuOyIGhxPOpEj+nbi3hQSq77LDpBhsqB+oBaMwi3/3OH/6k3yXACpap35A55vJq\n",
       "E7VD7YYOcXaEe292bV6gP6W/T+mf7yTtRXoeia3tFVJOFl7J7O9IjbAxbCWNmkNNp1t+hzzRMNdh\n",
       "CPn9qMREVQOcB9a13H3W0tCSmEvVc4iPYR80Pc9sLA7xw3dghbCCEge5bH0/gkuyugtFj8Psq63Y\n",
       "INVEndjP67zr4Qc0Ts1mX3wAAADBQZ7KRRUsbwcmROILSr8DsWpN9tgRE7/t2IOQ2TRXBOYBMzch\n",
       "SY9yEghsqapPA57tLGD3HJ/gf/E/qx4g2Wsytjl7N4KIG1F7uss9x8TbGTb9kgMY6J0XpNWSLO/c\n",
       "Mb0gQdM2Oto8E8lvsJijzy+wfU8A+hariSAplIB+tEY/If1s0aEty4MZU7pknx4/i0YorOrMzkZM\n",
       "IjZDCGJFcXmziGp7HQd3FaMpbSgyDmUsxM+UifBnEwNhrTIc08npWWiOgQAAADABnul0Rf8HvJuW\n",
       "+au9/Iqg40QgGCQVYFtQDKbkzNYkEIWO1bunC/N4gFaB5lkkVMAAAABJAZ7rakX/Bz2w9cR8S3c/\n",
       "FqAPGNsXOnwYBCngyO6FgWtKWb2srpznj4fTsIimfKl7eJHRK+5QHpEUW/t9eSHAtwvKxKJPKQBL\n",
       "wAAAAcJBmvBJqEFsmUwI//yEAyWtl3vvLJATBbH+MAGyzt3AFK41sibbVnuCB86Aot/rcdu2ZGgi\n",
       "8YWQ7uECbQlvKtj9McJMQogGFeuU5fh+Ag6BVyjtFvayDk0kKPjS1abRCXtQOghXVji2Acolrcqt\n",
       "rJ0E+IAHHf8USziDLKfjQY1xaaq6k0z5f+N2yfSwVlosCK9bh37mzLRiUsJkQAMnQ6/z3VmB5Evp\n",
       "LF3HH+Y4bfiNTrCL6uPdxC2em1wHc+9dY3HhsW3k2BChNIWLwV5eTy4Q/5HAzjYXfXcqX95fVEeQ\n",
       "aT7E6QfUQ0JBtvqj6JbP/OEr7f2ZSLRnFVo1EAhOul0P82Ae9c/F0bQYLfa2PVejs3MgT6w0wmbF\n",
       "Dxe9R2Zy58HpNHyWOiW60393fImolRaGyyeDZAIvFRy3u6I3LwIqaLNgLXMXcfa3cw4+B/W6rAXV\n",
       "upmGBu0B7Mu9Zx/SDacV9nQzBvoaNyK49DhhnlK108xTOTpB2AVLu0B5TM2l6U681/qe0qM0Ur6R\n",
       "OGRtHvf9gBmoJTy3/S+mdtz5q24XwbpKVwmFXEWfs/OiadXoaMwfA3AZW4k2nwav/p5YbZYkDkEA\n",
       "AAC7QZ8ORRUsbwcmRATk0QgRd2w6IHzDWASY1EAXMzAsPldQv1KQtvxjZw+KI/yUo62c4RW/QPSa\n",
       "NMGDIg4nsGvab+ecypPOUBSY0lWmbIPJufUX1uACNnSjbV5CwqRPU10RzSrnDyWpp74SrBBC/Yxm\n",
       "FptKY9QReTcbSC8v5ynnQsNm4F53hvmCMXqs0XMu9xov7w2HiLCWIJxIg8Tj6aWBDPmTsoNwoqIp\n",
       "iRpVrrv5ZCQ9Zvwjiys+xCZJwQAAAEUBny10Rf8HOJuYhbIwLNMO9UigdQHskCKQpUAHAXYEgAJF\n",
       "b/6h3kSxk4+CC80stURWjC2KWTQNisehyHhkaKv+7jh+yYEAAAAqAZ8vakX/Bz2w9dSFKYlCHOyq\n",
       "+b/ahuFkwrUF0cbtp1ucVGGXW7Nhk3PYAAABQkGbM0moQWyZTAi/+lgClhgAAIKxhbMDQN7Y29nS\n",
       "rMccsEbVSY3iEYPRnHBwOLGYuXDuYc4DoHn3FppTedJQs0I0Z2AgfywkzAgTNbxl4IhUMCyCvZgp\n",
       "QBxbp9d2fTW0E1GoqbFVrss8RJpbLyOW9IirqKy2Q7VZ7HOoS5A+/9gmMe+1oLFBkPsOojcAeY5A\n",
       "gRacshV8E1jme91jQ4GDR2Ck2pnjWUkiIJTz0xljonJ8EX1H4RFIP5UOTLMJQFeN4PuLE+VL8oK2\n",
       "ALSCnpOKvXPfGuZk3VDosHLgdmtkFjF95PCOf4u317nYO0DqCCM/MoFSS9Z25f7Qsjb/T1gkgPCZ\n",
       "iDEdl7bWuSjgaQqUxQDEdlyIsv45ttBtGvTvXZmfV1lfYpuKAEAtqC2//wUKQetMsAzmoX43MEVG\n",
       "oJGxwflTUXAAAABBQZ9RRRUsXwkJ2yk8i8phGXqG6SLgFan97wQ7qrm7PosYACYyIOxS4rqLI3PH\n",
       "vSe9mGo0smqt+zHzSeC9BpctKL0AAAAqAZ9yakX/Bz2w9dS5s5QNraY3xjOYlBCSIhlYwTwFmcw3\n",
       "uqOIuUJZIBvGAAAEFW1vb3YAAABsbXZoZAAAAAAAAAAAAAAAAAAAA+gAAAAUAAEAAAEAAAAAAAAA\n",
       "AAAAAAABAAAAAAAAAAAAAAAAAAAAAQAAAAAAAAAAAAAAAAAAQAAAAAAAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAAAAAAAAAAAAIAAAM/dHJhawAAAFx0a2hkAAAAAwAAAAAAAAAAAAAAAQAAAAAAAAAUAAAAAAAA\n",
       "AAAAAAAAAAAAAAABAAAAAAAAAAAAAAAAAAAAAQAAAAAAAAAAAAAAAAAAQAAAAAGwAAABIAAAAAAA\n",
       "JGVkdHMAAAAcZWxzdAAAAAAAAAABAAAAFAAAACAAAQAAAAACt21kaWEAAAAgbWRoZAAAAAAAAAAA\n",
       "AAAAAAAAPoAAAAFAVcQAAAAAAC1oZGxyAAAAAAAAAAB2aWRlAAAAAAAAAAAAAAAAVmlkZW9IYW5k\n",
       "bGVyAAAAAmJtaW5mAAAAFHZtaGQAAAABAAAAAAAAAAAAAAAkZGluZgAAABxkcmVmAAAAAAAAAAEA\n",
       "AAAMdXJsIAAAAAEAAAIic3RibAAAALJzdHNkAAAAAAAAAAEAAACiYXZjMQAAAAAAAAABAAAAAAAA\n",
       "AAAAAAAAAAAAAAGwASAASAAAAEgAAAAAAAAAAQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAAABj//wAAADBhdmNDAWQAKv/hABdnZAAqrNlBsJaEAAADAAQAAB9APGDGWAEABmjr48siwAAA\n",
       "ABx1dWlka2hA8l8kT8W6OaUbzwMj8wAAAAAAAAAYc3R0cwAAAAAAAAABAAAAFAAAABAAAAAUc3Rz\n",
       "cwAAAAAAAAABAAAAAQAAAKhjdHRzAAAAAAAAABMAAAABAAAAIAAAAAEAAABQAAAAAQAAACAAAAAB\n",
       "AAAAAAAAAAEAAAAQAAAAAQAAAFAAAAABAAAAIAAAAAEAAAAAAAAAAQAAABAAAAABAAAAUAAAAAEA\n",
       "AAAgAAAAAQAAAAAAAAABAAAAEAAAAAEAAABQAAAAAQAAACAAAAABAAAAAAAAAAEAAAAQAAAAAQAA\n",
       "AEAAAAACAAAAEAAAABxzdHNjAAAAAAAAAAEAAAABAAAAFAAAAAEAAABkc3RzegAAAAAAAAAAAAAA\n",
       "FAAADtsAAAORAAABWwAAANcAAABtAAACnwAAASIAAABnAAAATwAAAjgAAADFAAAANAAAAE0AAAHG\n",
       "AAAAvwAAAEkAAAAuAAABRgAAAEUAAAAuAAAAFHN0Y28AAAAAAAAAAQAAACwAAABidWR0YQAAAFpt\n",
       "ZXRhAAAAAAAAACFoZGxyAAAAAAAAAABtZGlyYXBwbAAAAAAAAAAAAAAAAC1pbHN0AAAAJal0b28A\n",
       "AAAdZGF0YQAAAAEAAAAATGF2ZjU4LjI5LjEwMA==\n",
       "\">\n",
       "  Your browser does not support the video tag.\n",
       "</video>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# First set up the figure, the axis, and the plot element we want to animate\n",
    "from matplotlib import animation, rc\n",
    "from IPython.display import HTML\n",
    "\n",
    "ti = 0\n",
    "title = 'Convection Diffusion'\n",
    "u_mx = np.max(np.abs(U_ROM[:,0].reshape(N-1,N-1)))\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "plt.title(title)\n",
    "#cmap = plt.cm.ocean\n",
    "img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "fig.colorbar(img, orientation='vertical')\n",
    "#plt.show()\n",
    "\n",
    "# initialization function: plot the background of each frame\n",
    "def init():\n",
    "    img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# animation function. This is called sequentially\n",
    "def animate(i):\n",
    "    u_mx = np.max(np.abs(U_ROM[:,i].reshape(N-1,N-1)))\n",
    "    img = ax.pcolormesh(U_ROM[:,i].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# call the animator. blit=True means only re-draw the parts that have changed.\n",
    "plt.rcParams['animation.ffmpeg_path'] = '/opt/anaconda2/bin/ffmpeg'\n",
    "anim = animation.FuncAnimation(fig, animate, init_func=init,\n",
    "                               frames=Nt, interval=1, blit=True)\n",
    "\n",
    "writer = animation.writers['ffmpeg'](fps=1)\n",
    "HTML(anim.to_html5_video())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# animation function. This is called sequentially\n",
    "#def animate(i):\n",
    "#    img = ax.imshow(U_ROM[:,i].reshape(N-1,N-1), vmin=-u_mx, vmax=u_mx)\n",
    "#    return (fig,)\n",
    "\n",
    "anim.save('conv_diff.mp4', fps=30, extra_args=['-vcodec', 'libx264'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Codes/model_problem_linear_compact-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0)\n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1/N\n",
    "k=2/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,2,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')\n",
    "A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')\n",
    "    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "    \n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "# construct Ast and fst\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij+=Dik@Djk-k*Dik@As@Djk\n",
    "        for kk in range(Nt-1):\n",
    "            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij-=Dik_next@Djk   \n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]\n",
    "        \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference 4.447610722308967e-07 min difference -4.129098965946834e-07\n",
      "relative error(%) 0.00023110232853934337\n",
      "speed-up 53.85531866160218\n",
      "High Fidelity Model 0.672706127166748\n",
      "ROM Model 0.012490987777709961\n",
      "training time 94.26536178588867\n",
      "Normalized Residual 0.005360247884719481\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference',np.max(UstHF-UstROM),'min difference',np.min(UstHF-UstROM))\n",
    "print('relative error(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up',HF_t_elapsed/ROM_t_elapsed)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#compute residual\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-f[:,1:].flatten(order='F')\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "print('Normalized Residual',np.max(np.abs(normalized_residual)))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Galerkin_num_ex1.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))

# construct Ast and fst
As=PHIsT@A@PHIs
fs=PHIsT@f
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]

# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,fst)

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> Galerkin_num_ex1_run.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
FOM_t_start=time.time()
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_t_elapsed=time.time()-FOM_t_start

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
# construct Ast and fst
As=PHIsT@A@PHIs
fs=PHIsT@f
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]
train_elapsed=time.time()-train_start

# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,fst)
ROM_t_elapsed=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start

# Print results
print('max difference',np.max(UstHF-UstROM),'min difference',np.min(UstHF-UstROM))
print('relative error(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up',HF_t_elapsed/ROM_t_elapsed)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed)
print('snapshot time', FOM_t_elapsed)
print('train time', train_elapsed)

#compute residual
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc') 
residual = Abig_st@UstROM-f[:,1:].flatten(order='F')
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> Galerkin_num_ex1_yk_edits.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))

# construct Ast and fst
As=PHIsT@A@PHIs
fs=PHIsT@f
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]

# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,fst)

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> Galerkin_num_ex2.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=50
Ns=(N-1)**2
Nt=20
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# construct Ast, fst, ust
As=PHIsT@A@PHIs
fs=PHIsT@f
us0=PHIsT@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@us0

# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,ust)

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])
UstHF=u[:,1:].flatten(order='F')

==> Galerkin_num_ex2_run.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=50
Ns=(N-1)**2
Nt=20
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
FOM_t_start=time.time()
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_t_elapsed=time.time()-FOM_t_start

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# construct Ast and fst
As=PHIsT@A@PHIs
fs=PHIsT@f
us0=PHIsT@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  

ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@us0
train_elapsed=time.time()-train_start    

# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)
ROM_t_elapsed1=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start
# Print results
print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))
print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed1)
print('snapshot time', FOM_t_elapsed)
print('train time', train_elapsed)

#compute residual
ust0 = np.zeros(Ns*Nt)
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc')
residual = Abig_st@UstROM-ust0
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> Galerkin_num_ex2_yk_edits.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=50
Ns=(N-1)**2
Nt=20
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# construct Ast, fst, ust
As=PHIsT@A@PHIs
fs=PHIsT@f
us0=PHIsT@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@us0

# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,ust)

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])
UstHF=u[:,1:].flatten(order='F')

==> Galerkin_num_ex3_yk_edits.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.01,24),np.linspace(0,0.01,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.1,0.6,24),np.linspace(0.1,0.6,24),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=100
Ns=(N-1)**2
Nt=70
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
u0 = np.zeros(Ns) #IC of problem
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
f=np.zeros((Ns,Nt+1))
for k in range(Nt+1):
    f[:,k]=1e5*np.exp(-(((x1-0.5+0.2*np.sin(2*np.pi*t[k]))/0.1)**2+(x2/0.05)**2))
FOM_t_start=time.time()
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_t_elapsed=time.time()-FOM_t_start

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=40
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=40
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.2,0.01] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

# construct Ast and fst
As=PHIsT@A@PHIs
fs=PHIsT@f
us0=PHIsT@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij+=Dik@Djk-k*Dik@As@Djk
        for kk in range(Nt-1):
            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij-=Dik_next@Djk   
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@us0
train_elapsed=time.time()-train_start

# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,ust+fst)
ROM_t_elapsed1=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[0.2,0.01] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start
# Print results
print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))
print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed1)
print('snapshot time', FOM_t_elapsed)
print('train time', train_elapsed)

#compute residual
ust0 = np.zeros(Ns*Nt)
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc')
residual = Abig_st@UstROM-ust0-k*f[:,1:].reshape((-1,),order='F')
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> PetrovGalerkin_num_ex1.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))

# construct precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]
        if kk != Nt-1:
            fs_next = fs[:,kk+1+1]
            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next 
          
# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,fst)

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> PetrovGalerkin_num_ex1_run.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

FOM_start=time.time()
# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_elapsed=time.time()-FOM_start   

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))

# construct precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f

Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]
        if kk != Nt-1:
            fs_next = fs[:,kk+1+1]
            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next
train_elapsed=time.time()-train_start  
          
# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,fst)
ROM_t_elapsed1=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start

# Print results
print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))
print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed1)
print('snapshot time', FOM_elapsed)
print('train time', train_elapsed)

#compute residual
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc') 
residual = Abig_st@UstROM-f[:,1:].flatten(order='F')
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> PetrovGalerkin_num_ex1_yk_edits.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')
mu1=mu1.flatten()
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0)

N=70
Ns=(N-1)**2
Nt=50
h=1/N
k=2/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,2,Nt+1)

e=np.ones(N-1)
A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')
    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
    u=np.zeros((Ns,Nt+1))
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))

# construct precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]
        if kk != Nt-1:
            fs_next = fs[:,kk+1+1]
            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next 
          
# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,fst)

# Run HF model to check error when a parameter set is arbitary
mu=[-0.5,-0.5] # set parameter mu
A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')
f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))
u=np.zeros((Ns,Nt+1))
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> PetrovGalerkin_num_ex2.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten() 
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=70
Ns=(N-1)**2
Nt=50
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') +\
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
ATIu0 = PHIsT@(I-k*A.T)@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@ATIu0
    
# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> PetrovGalerkin_num_ex2_run.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten() 
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=70
Ns=(N-1)**2
Nt=50
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
FOM_t_start=time.time()
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_t_elapsed=time.time()-FOM_t_start

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
ATIu0 = PHIsT@(I-k*A.T)@u0

Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@ATIu0
train_elapsed=time.time()-train_start     
    
# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)
ROM_t_elapsed1=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start

# Print results
print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))
print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed1)
print('snapshot time', FOM_t_elapsed)
print('train time', train_elapsed)

#compute residual
ust0 = np.zeros(Ns*Nt)
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc') 
residual = Abig_st@UstROM-ust0
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> PetrovGalerkin_num_ex2_yk_edits.py <==
import numpy as np
import scipy as sp
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten() 
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=70
Ns=(N-1)**2
Nt=50
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij')
u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem
u0 = u0.flatten()
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+\
    sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') +\
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]

# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=20
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=7
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
f=np.zeros((Ns,Nt+1))

# precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
ATIu0 = PHIsT@(I-k*A.T)@u0
Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@ATIu0
    
# Space-Time ROM
UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)

# Run HF model to check error when a parameter set is arbitary
mu=[0.3,0.05] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')

==> PetrovGalerkin_num_ex3_yk_edits.py <==
import numpy as np
import scipy as sp
import time, sys
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')
mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')
mu1=mu1.flatten() 
mu2=mu2.flatten()
no_para=np.size(mu1,axis=0) 

N=100
Ns=(N-1)**2
Nt=70
h=1./N
Tfinal = 1.
k=Tfinal/Nt
x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom
u0 = np.zeros(Ns) #IC of problem
x1=x1.flatten()
x2=x2.flatten()
t=np.linspace(0,Tfinal,Nt+1)

e=np.ones(N-1)
A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation
A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')
A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') 
A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \
         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')
I=sp.sparse.eye(Ns,format='csc')

# High-fidelity
U=np.zeros((Ns,no_para*Nt))
f=np.zeros((Ns,Nt+1))
for k in range(Nt+1):
    f[:,k]=1e5*np.exp(-(((x1-0.5+0.2*np.sin(2*np.pi*t[k]))/0.1)**2+(x2/0.05)**2))
FOM_t_start=time.time()
for p in range(no_para):
    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff 
    u=np.zeros((Ns,Nt+1))
    u[:,0] = u0
    for n in range(Nt):
        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])     
    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]
FOM_t_elapsed=time.time()-FOM_t_start

train_start=time.time()
# POD of solution snapshot
W,S,VT=np.linalg.svd(U)

# Generate ROM basis
ns=40
PHIs=W[:,:ns]
PHIsT=PHIs.T

# construct Djk
nt=40
D=np.zeros((ns,nt*Nt))
for i in range(ns):
    Ri=VT[i,:]
    Ri=Ri.reshape(-1,no_para,order='F')
    Wi,Si,ViT=np.linalg.svd(Ri)
    PHIti=Wi[:,:nt]
    for j in range(nt):
        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]
        
# construct PHIst
PHIst=np.zeros((Ns*Nt,ns*nt))
for i in range(Nt):
    for j in range(nt):
        PHIstij=np.zeros((Ns,ns))
        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')
        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  
PHIstT=PHIst.T

# Run Space-Time ROM for arbitrary parameter
mu=[0.2,0.01] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

# precomputed matrices
As=PHIsT@A@PHIs
fs=PHIsT@f
ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs 
AIs = PHIsT@(I-k*A)@PHIs
ATIs = PHIsT@(I-k*A.T)@PHIs
ATIfs = PHIsT@(I-k*A.T)@f
ATIu0 = PHIsT@(I-k*A.T)@u0

Ast=np.zeros((ns*nt,ns*nt))
for i in range(nt):
    for j in range(nt):
        Astij=np.zeros((ns,ns))
        for kk in range(Nt):
            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')
            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
            Astij += Dik@ATAs@Djk
            if kk != Nt-1:
                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')
                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')
                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk
        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  
fst=np.zeros(ns*nt)
for j in range(nt):
    for kk in range(Nt):
        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')
        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]
        if kk != Nt-1:
            fs_next = fs[:,kk+1+1]
            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next         
ust=np.zeros(ns*nt)
for j in range(nt):
    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')
    ust[ns*j:ns*(j+1)] += Djk@ATIu0
train_elapsed=time.time()-train_start     
    
# Space-Time ROM
ROM_t_start=time.time()
UstROM=PHIst@np.linalg.solve(Ast,ust+fst)
ROM_t_elapsed1=time.time()-ROM_t_start

# Run HF model to check error when a parameter set is arbitary
mu=[0.2,0.01] # set parameter mu
A= -mu[0]*A2D_conv + mu[1]*A2D_diff

HF_t_start=time.time()
u=np.zeros((Ns,Nt+1))
u[:,0] = u0
for n in range(Nt):
    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])
UstHF=u[:,1:].flatten(order='F')
HF_t_elapsed=time.time()-HF_t_start

# Print results
print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))
print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)
print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)
print('High Fidelity Model', HF_t_elapsed)
print('ROM Model', ROM_t_elapsed1)
print('snapshot time', FOM_t_elapsed)
print('train time', train_elapsed)

#compute residual
ust0 = np.zeros(Ns*Nt)
ee = np.ones(Nt-1)
lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') 
Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \
       sp.sparse.kron(lower_diag,-I,format='csc') 
residual = Abig_st@UstROM-ust0-k*f[:,1:].reshape((-1,),order='F')
normalized_residual = residual/np.linalg.norm(residual)
print('Normalized Residual',np.max(np.abs(normalized_residual)))


==> SpaceTimeARDRA/matlab_codes/error_analysis.m <==
A = rand(10,5);
[U,sigma,V] = svd(A,0);

U'*U

U*U'


==> WorkingCodes(Messy)/model_problem_LSPetrovGalerkin_convection2-upwind-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')\n",
    "\n",
    "mu1=mu1.flatten() \n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1./N\n",
    "Tfinal = 1.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "\n",
    "# precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "ATIu0 = PHIsT@(I-k*A.T)@u0\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "#fst=np.zeros(ns*nt)\n",
    "#for j in range(nt):\n",
    "#    for kk in range(Nt):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "#    for kk in range(Nt-1):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fs_next = fs[:,kk+1+1]\n",
    "#        fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "ust=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')\n",
    "    ust[ns*j:ns*(j+1)] += Djk@ATIu0\n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.3,0.05] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u[:,0] = u0\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 0.09539541597924917 min difference1 -0.10162314866601463\n",
      "relative error1(%) 0.29166286560180066\n",
      "speed-up1 56.907622233293004\n",
      "High Fidelity Model 0.5719249248504639\n",
      "ROM Model 0.010050058364868164\n",
      "training time 334.451297044754\n",
      "(4761, 51)\n",
      "1096.6342283972672\n"
     ]
    }
   ],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#find residual\n",
    "print(f.shape)\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots1'\n",
    "#if directory doesn't exist, create it\n",
    "if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "    os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "#residual\n",
    "norm_residual_inTime2 = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    #residual_t = residual[i*(N-1)*(N-1):i*(N-1)*(N-1)+(N-1)*(N-1)]\n",
    "    residual_t = resid[:,i]\n",
    "    norm_residual_inTime2[i] = np.linalg.norm(residual_t)#np.max(np.abs(residual_t))\n",
    "plt.figure()\n",
    "time = np.arange(Nt+1)*k\n",
    "time = time[1:]\n",
    "galerkin_residual = np.loadtxt(os.path.join(os.getcwd(), directory,\"residual_file.txt\"))\n",
    "#print(galerkin_residual-norm_residual_inTime2)\n",
    "#plt.semilogy(time,galerkin_residual-norm_residual_inTime2,'k-o')\n",
    "plt.semilogy(time,norm_residual_inTime2,'k-o')\n",
    "#print(galerkin_residual-norm_residual_inTime2)\n",
    "plt.semilogy(time,galerkin_residual,'b--*')\n",
    "plt.legend(['Petrov-Galerkin','Galerkin'],fontsize=16)\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "#plt.ylabel(r'$||\\bf{r}||_2 -||\\bf{r^{PG}}||_2$',fontsize=16)\n",
    "plt.ylabel(r'$||\\bf{residual}||_2$',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=16)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=16)\n",
    "plt.ylim([1e-5,5e-4])\n",
    "#plt.ylim([1e-8,1e-6])\n",
    "if True:#save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"diff_residual_vs_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "#relative error\n",
    "relative_error2 = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error2[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error2,'k-o')\n",
    "galerkin_relative_error = np.loadtxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"))\n",
    "plt.semilogy(time,galerkin_relative_error,'b--*')\n",
    "plt.legend(['Petrov-Galerkin','Galerkin'],fontsize=16)\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=16)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=16)\n",
    "plt.ylim([5e-7,3e-4])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"compare_error_vs_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "#print(np.max(relative_error))\n",
    "#print(np.max(galerkin_relative_error))\n",
    "#if save_figures:\n",
    "#    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time.eps\"),\n",
    "#                        dpi=200, bbox_inches='tight',format='eps')\n",
    "\n",
    "index = 49\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=16) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "        \n",
    "\n",
    "index = 0\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=16) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Initial Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_initial_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1))\n",
    "plt.colorbar()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, 6)\n",
    "cbar = plt.colorbar(ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> WorkingCodes(Messy)/model_problem_LSPetrovGalerkin_convection2-upwind-coolFire-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "#mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "#mu1b,mu2=np.meshgrid(np.linspace(0.0005,0.1,24),np.linspace(0.0005,0.1,24),indexing='ij')\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0.0005,0.1,24),np.linspace(0.0005,0.1,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.1,0.5,24),np.linspace(0.1,0.5,24),indexing='ij')\n",
    "mu_convX = 0.1\n",
    "\n",
    "mu1=mu1.flatten() \n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=120\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1./N\n",
    "Tfinal = 1.#3.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 0*x1#100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         mu_convX*sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=60\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=20\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.2,0.001] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "#f=f.flatten()\n",
    "# precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "ATIu0 = PHIsT@(I-k*A.T)@u0\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "        \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "        if kk != Nt-1:\n",
    "            fs_next = fs[:,kk+1+1]\n",
    "            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "#ust=np.zeros(ns*nt)\n",
    "#for j in range(nt):\n",
    "#    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')\n",
    "#    ust[ns*j:ns*(j+1)] += Djk@ATIu0\n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.2,0.001] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u[:,0] = u0\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "\n",
    "HF_t_start=time.time()\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "HF_t_elapsed=time.time()-HF_t_start\n",
    "UstHF=u[:,1:].flatten(order='F')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#find residual\n",
    "print(f.shape)\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from matplotlib.colors import LogNorm\n",
    "\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "fig=plt.figure()\n",
    "cmap = plt.cm.plasma\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),norm=LogNorm(),linewidth=0,rasterized=True,cmap = cmap)\n",
    "#plt.colorbar()\n",
    "plt.clim([1e-1,1e3])\n",
    "cbar = plt.colorbar()#ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "    \n",
    "index = 19\n",
    "fig=plt.figure()\n",
    "cmap = plt.cm.plasma\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1),norm=LogNorm(),linewidth=0,rasterized=True,cmap = cmap)\n",
    "#plt.colorbar()\n",
    "plt.clim([1e-1,1e3])\n",
    "cbar = plt.colorbar()#ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> WorkingCodes(Messy)/model_problem_LSPetrovGalerkin_short.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 9.653085858499222e-07 min difference1 -8.680691826233947e-07\n",
      "relative error1(%) 0.0005386039879884521\n",
      "speed-up1 84.9684146763586\n",
      "High Fidelity Model 1.1705100536346436\n",
      "ROM Model 0.013775825500488281\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')\n",
    "mu1=mu1.flatten() #this is from -1 to -0.01\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0)\n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1/N\n",
    "k=2/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,2,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "for p in range(no_para):\n",
    "    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')\n",
    "    f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "    \n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "\n",
    "# construct precomputed matrices\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "ATAs = PHIsT@(I-k*A.T)@(I-k*A)@PHIs \n",
    "AIs = PHIsT@(I-k*A)@PHIs\n",
    "ATIs = PHIsT@(I-k*A.T)@PHIs\n",
    "ATIfs = PHIsT@(I-k*A.T)@f\n",
    "\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij += Dik@ATAs@Djk\n",
    "            if kk != Nt-1:\n",
    "                Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "                Djk_next=sp.sparse.diags(D[:,j*Nt+kk+1],format='csc')\n",
    "                Astij += Dik@Djk - Dik@AIs@Djk_next - Dik_next@ATIs@Djk\n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+= k*Djk@ATIfs[:,kk+1]\n",
    "        if kk != Nt-1:\n",
    "            fs_next = fs[:,kk+1+1]\n",
    "            fst[ns*j:ns*(j+1)]-=k*Djk@fs_next\n",
    "            \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start\n",
    "\n",
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4761, 51)\n",
      "0.0005262176378240656\n"
     ]
    }
   ],
   "source": [
    "#find residual\n",
    "print(f.shape)\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ROM Model 0.013775825500488281\n",
      "245.7695444973805\n",
      "1.3173366627816792\n"
     ]
    }
   ],
   "source": [
    "print('ROM Model', ROM_t_elapsed1)\n",
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-f[:,1:].flatten(order='F')\n",
    "residualnorm = np.linalg.norm(residual)\n",
    "#normalized_residual = residual/np.linalg.norm(residual)\n",
    "print(residualnorm)\n",
    "print(np.max(np.abs(residual)))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAD4CAYAAAD1jb0+AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO2df6xl11Xfv+ved98bxwmmiiEF22C3mVRMIkEky6GiElASMqGV5x8HxihVIllYQgmlDaKySxW5QZYIqKRIcSRcEgWlBdukBZ4iE/MjiaDIsT0oP8AOo05tIIMrGccTJ2C/effH6h/3zsw+33XvXme/e+5759y7PtLVvH33Pufsc+89e87+nu9aW1QVQRAEQffoHXUHgiAIgoMRA3gQBEFHiQE8CIKgo8QAHgRB0FFiAA+CIOgoW0d14G3Z0WO4+nJZRJAUqo1NmffmtHeauw3c9oUHKN5f0Apcw9YKHV3LHru4a5otFrf33G5J/Txn3Ddw4XlV/RavFzne+oNX61dfGNdq+2dfuviIqp5c5niHwZEN4MdwNd4kP3S53Nvevvy3JH8DALaq3ZR+n+qpzPU8oPd7+Xqh+p73H0rhfyC8v5JtCS1s32Wkactr6f4m9QehAx0/t7177El+X7y9d2yz/cQpV9vrmAZKKtv6K/vT0RDMH4we/GvzZiFffWGMxx/5jlpt+9/2f65d9niHwZEN4EEQBIeJAphg4rbrEjGAB0GwESgUQ60noXSFox3AE6kilU1kZ6fabntQLQ+o2wOqJ0lFeySJ9El2oHr16lm24EfBVG/as+qRkUHUe8y8pISiK1ZgpEnVo1CikNKbLVendY5XIokA4JvByvaupFF4bC6Pq2Wz/diRTEx9dWCUUV5C4Xrd30eWUb66LnEHHgRB0EEUivGapQ6JATwIgo1hskqn0BFwdAO4SNVNkjpNdsiFwq6UnapkotvV09AtkjwGJKn085KJqe9xfV4SMe2NZELlpL0raTj1xZLIYbtYlrgDcuUYV+JwtnedHs7+nHOz7bn+yhsyZgkkfyyZcJnam/pqA3M8r95IInRAllCG5CzpVTWR9FdoHCoNoQDGMYAHQRB0k7gDD4Ig6CAKYBgaeDMIAEmkA0mdJewyYcmEypNjLKFUJZPJdlUSmWxxmQN9quUJxQUZiaSXrzcSC+8vrTcOlmrb5iWUwvbLssT107iEwjJE4f6NTFEosXB9ZX9GInH2za4SR1JhSUTIVdIb5QOBekNykZCEIiOSSDypLpFsTKBeQyg0JJQgCIJOoub/uc4TyayCINgIppGY9V4eInJSRM6KyDkRuWtO/Y6IPDirf0xEbkzq7p69f1ZE3pq8/1ci8uci8gUROVPnnOIOPAiCdtHvG5dLMwjGDWiGItIHcB+AtwA4D+AJEdlV1aeSZncAuKCqrxWR0wA+AODHROQEgNMAXg/g2wH8oYi8TvVyiOgPqurzdftyhDZCVJNOpdGOlLyKbYKseU92quXxDmngA8mXt/I2wQl9SsZ2aDRwr5zRuR3N29PEl7UhHjqZKW3zmrdpka0vsf3NrTe6tXO8Sfq3o5fT+OZq3Kxh8/Yjei5E2/dI41a6ZnpD6oATWGk+O7YdrkAHnz7EbOQCuAXAOVV9GgBE5AEApwCkA/gpAPfM/v4EgA/J9EHAKQAPqOpFAM+IyLnZ/h49SEdCQgmCYCOY+sCl1gvAtSJyJnndmezqOgBfScrnZ+9hXhtVHQF4EcCrnW0VwO+LyJ/R8RYSEkoQBBvDpP4d+POqevOCunk74fnaoja5bb9PVZ8VkW8F8Aci8peq+se5Th7hAC5Vy1wlKpMiJwdsC6yWjWSyU51YjLclW2YJxUomoHpHQjG2w3w5/UqLJZI1llAYXxIpbM+yBO/AlVSqW7i2Qs8KWJFQeN95W6CRRHh7I4nAqaf83kOSTEw0MtWD4HPfojeSa351NkI0ooFjetd8Q1K+HsCzC9qcF5EtANcAeCG3rape+vc5EfltTKWV7AAeEkoQBBuBQjBGr9bL4QkAx0XkJhHZxvSh5C612QXwztnftwH4tE6XGtoFcHrmUrkJwHEAj4vI1SLyKgAQkasB/DCAv/A6EhJKEAQbQ4GEshBVHYnIewA8AqAP4KOq+qSIvB/AGVXdBfARAB+fPaR8AdNBHrN2D2H6wHME4N2qOhaR1wD47VnA0xaA31DVT3l9OdIBXFLnSfK3l4xqYsp5iWS849TT9kqfCksqRmLxXCeOpJL+h2+MChm5ZV65cxJKyrLJqFzXyJL1hRJJqYRSqee2JImwZMLpuXtGEsnLhCypuL9pXnaQIZdJn1wufI1LL3WkreZHqhDs88V40H2pPgzgYXrvfcnfewDevmDbewHcS+89DeC7S/sRd+BBEGwE00Ce9VKNYwAP2oNgqVwpQeDR0EPM1nDES6qlLpTkf8Z+Pn+3CcShZFWuZGLK1W5NaIU260LJ17tlMx1NCu7UtVq2kgq5BwqTYRlK25cOwEsF8iwbiOPUOzHVxZKJydG9uN4L1OEVzri9jvMJ2Vhi8YLTbN54Sl5FG7CrhWXP/pA61J8vpzaJqmDsrlHYLeIOPAiCjWESd+BBEATdY/oQc72GvPacTfJU2+Yi8XKV5F0lrmRC5TFLKJ4LxXOlGEmFpq+9+X8DmLPifZlE4rtSCjUPb3/FEsriHfqBO6VLmNGxvMAaT1IxwTb5/bHMkc2FwhKKU2ZXinJf+DdIrhTfXcd5X5xzH1d/uL0e5VKha3iRI61J4iFmEARBhxk3k8yqNcQAHgTBRnApEnOdiAG8ZUyOTdDbW68fWRAUIWICgZpiEi6UhhCpal0ZG5FrIyTN2kROcr2jeXO9sRV6mjhr3AUaODAdxC/jaeBOvadZG3dYqSZeSmYKa9JrF9oIuetm+0nedmg1ac+myOtGcgIp3l++P6mO7ef7pq6Z/N7VsgludJWEfAPPIsnJrvg5VY91brrG7Q9zeabJrGIAD4Ig6BwKwbChUPq2EAN40BpWOHMOAqgiAnkaJZ0mJX+bqLBCG6EpexKLYyu0kgzJGJ6EskWjUkZCEapDLy+JCOkGXPbal8Y1eDPb4gE4016dSEuv3lsyjSUMI+E4NkGuh8nZ7eQL5/1VJJS8HGPyeXOkJXdtSUXCWiJJEuFkWOaaZVmUbYxXyrIC+WS25wjkCYIg6CKKuAMPgiDoLPEQs0l6CyQUdqHQfHDirRrPkgcno2JJxZVYSPIgCWXCEslWXkJhmUQSmUR6i+vmlXtcXyihuIGaS7pSjMzB9SXbOhKKdbFQveMq4XrbPq9LcPSjqSfZAewcSX6nXuQlXxNGwqBDFafY9iSTPl8D1fYmeZZJlsUulPljQZMopJEFHdpE3IEHQbARKIBh5EIJgiDoIrKZ+cBF5CSAX8F0/bdfU9VfoPrvAPDrAL551uau2ZJD9akE8uRzE1uJJC+puEuieS4Tlkycel5xmyWTXn9xfZ/rWDKRvIRi62l/zu+Xt1816ZTWk0CY8YSkNmd7nj57EsvEkVSsC8WRWIyzZHE9/+ZNfidzKJI48nm7jKtkwpIJf5Yk4UyMK4avWSe/OHcw7f/KllRbv0hM92xEpA/gPgBvA3ACwO0icoKa/ScAD6nqGzFdvPPDTXc0CIJgWcazu3Dv1RXq3IHfAuDcbNFNiMgDAE5huqryJRTAN83+vgbAs012MtgMIpAnWCWqsnZ34HUG8OsAfCUpnwfwJmpzD4DfF5GfAnA1gDfP25GI3AngTgA41nslJM0BLounj3a5Jw4S4PZU9iQTrjeuFEcyGZBMQRJKj8osk6RllkS2+tW5ap/q+5KXSFgSYVeJV+/B25c+5U9lDE/isPXVfXGQBm8/NhIJ5djh43F7rqec10Zy4WXNcs4Lai+8ijx9sfw9W2mMJBX+rOg3zvVGMqFrSsw16S3R5kgqC4L6mmT6EHO9Qunr/Hc079Pkq/x2AB9T1esB/AiAj0s6Ol/aSPV+Vb1ZVW/e7h0r720QBMGBma6JWefVFercgZ8HcENSvh5WIrkDwEkAUNVHReQYgGsBPNdEJ4MgCJZl+hCzO/p2Her8V/MEgOMicpOIbGP6kHKX2vwNgB8CABH5LgDHAPxdkx3dFI5tD4+6C0fGYTtggpZiJ++NMUav1qsruHfgqjoSkfcAeARTi+BHVfVJEXk/gDOqugvgZwD8NxH595j+R/cu1cLHUZV1IR0bYWnZ1cidyMpCzbs/IN2a6rf6XK62TwfxAdkA+16ZNHFjK3TKTNODau4OyGjMhTbAkbKtkDXwvObNy21x+zFp3mP67I2tkXTg8Zh+Z6NMDmwexJygUMY8H3DWsORrwmredADOYc/XFI+BniaeJrMCVjKIb2wk5szT/TC9977k76cAfF+zXQuCIGiWWNQ4CFZET3Tt7pCC9qAKDCcxgDeELExmxTYim8yquidv+mfqja0wn4wKhZLJFtVvD6qZhlhC2U4kFJZTBj3aN03bTXlJCaWXTS/VPKn1r1RC4TJLKKaeJRFqbyQTLtPvcEg/tMmk+tmPSHLhqNoxWzATm6HJ322sdV4UKjVnScXLde5IIiZZlSdbeudzCOPqVEKJATwIgqCTdCnKsg4xgAetISSUYJWso42wnQM4P3Ff0nViJRXN13vJqNhV4kgmgy1ymWxRfSKTDEhC2XYkFK5nSWSL6+FJKpz2qFlyU1gjkcCTUKr7YgmFJRNPcuH2XGbJpE+uEo707PWq7Ye8DFq1CE4XnmIevhnNhNrTufYKJRK33pTZVbJ42UAA9uQPIZkV1lBCWa+zCYIgyDCZrYvpvTxE5KSInBWRcyJy15z6HRF5cFb/mIjcmNTdPXv/rIi8lbbri8jnReSTdc6nnXfgwUYSEkqwSqYulOVzoSQZWt+CaaT6EyKyO7NTX+IOABdU9bUichrABwD82CyT62kArwfw7QD+UERep3o5+8xPA/gyriQHzNKeATyzKr3nSvECdczsk+t5iTNHMuHAHJZIPMlkuz9aWM+SiCnTtuw6YdeKlUzyLpW+40IplVi8Kes460IhCYTujDjwZsSukH6+3pNQ9qn9FrlMhvRZ8OBgVpKnz3poomPqw/m7lc5FqAEv92avmSWvKUdSMdewc42vggYDeepkaD2FaZI/APgEgA+JiMzef0BVLwJ4RkTOzfb3qIhcD+BfAbgXwHvrdCQklCAINoaGJJR5GVqvW9RGVUcAXgTwamfb/wrgP8Cuv7GQGMCD1hC5UIJVcsmFUucF4FoROZO87kx2VSdD66I2c98XkX8N4DlV/bOSczpaCWVB8I4ayYS3qxbN4uVengaSSFhC4TIvgWaCbbZY5sjLHq/YqiasqkooJLf08oE93H4geVdK3wTueJLKcq4ULzFQOqVlpwVLJJ7EMuyx6yRfz5LKvlQvB3b87I/72fr+mHOz02c9PrhkYkwnHOnDDeg3zLnJ3dwnhc4vX1KhMl/jh5APHChaUu15Vb15QV2dDK2X2pwXkS1MF7p5IbPtrQBuFZEfwTQZ4DeJyH9X1XfkOhl34EEQbASqgpH2ar0c6mRo3QXwztnftwH49CzB3y6A0zOXyk0AjgN4XFXvVtXrVfXG2f4+7Q3ewFHfgQdBEBwiTTzErJmh9SOYLmxzDtM779OzbZ8UkYcwfeA5AvDuxIFSTAzgLeNYf4i98cBvuIb0MFm7bHHBAVjR4qhNRmLWyNC6B+DtC7a9F1OnyaJ9fxbAZ+v0ozUDeFUDo7pl9TjWA516s2alYxtkzXsnYxOcW+4PF5Z3SOPmMucL3yINnDVxky8crJHnNe/GbYRJvbUJ5iMpeX3DHfriOfPcFrUf0blw1Oo+ZT1jyybbDL1EYCUPaU3uc6r31vvk3zRbY8H3fLk1KufUm+dOJrKyrN49fkOsW5xBawbwIAiCVbKxCzoEwWHQg9YKYw6Cg7Juv6/22AjTJdWWTWblSCpe5CWXedkyb0m0HSOR5CWTq5Iy2wJfQW1ZIjnWq9ZbG+EkW9905KVHTlLhVJ8skfC2LLFw+y2KdBwoR1JSojDani2XHHm57GfDkaIVSyXJdMZGaCInaV9sMzQyorNsYXEyKyo7+b+P4kZY1Ubbdp24Aw+CYGMICSUIVkQfunYJ94P2EBr4YcFPoE2Z2hdLKpotswuFJRN2fhjXiSOZsExyVSKD8L52pLotu1CWl1Dyq9p7sPPC0xhZ9qjUwXOdVH+unuQyJBdJqcTC8tKql5tLnSVmVXle4Z6kAOsyYckk/5s3kowjY9p83vn27rh5CMmsAOve6TrtHMCDIAhWQDzEDIIV0cfEzZ0SBAdFNTTw1VFJZlWtcl0pXj0/gXcCd3o0vfRcJyZ5lZPT+yqSVFLZ5KrefqWOJZIdRzI5RpILSyJGYjESSplMwBKMNwBzgqoUjsJkyWNAEcd8LCOh0Ll6EstFKoNXXm/akcOBS4ksMqbEW/ybZGfUhBN5GckETjnvUikNrvMkFutKOYxkVmKkp67TngE8CIJgxYQGHgQrInKhBKskVqVvEgGQTvsyuVDcvAqF0zfOdczlHgfu9NiFUrbsmZfPJJVNWDJ5BUkqLKFsSz4fuOc6GdD2TKmk4sESSiqDTAN1rvSX+87bsivFOGpMmWUIJ4hJ2YWy3OXCgUgcVDJIpDhOaTqgwByWWMYk8wnVuy4Uk/ukTFKx1ygHCvHxcPjoSnJkHSlxBx4EwcYQLpQgCIIOomv4EHO9zmYNYMlkk2ja5RF0FJZrGkS13qsrtPMOnBPtLBl56el/4iSrYsuWbxss08Bzujdr3mwTZA2b92U173x+cG8NzNJoRDNlpWKqgY+1V6ln29+YHlb06UobaPWzYI18jzVtzSenujjJL6zBD1wndHw+d9a1t/u9hfX8nGXUo0RbbH0dU2Qm/+aFNW2q9iIvka93832Xllc0iIcLJQiCoINM765jAA+CldCXSTZXShAsS9gIV4SxMaV4kZlm+udEodF0kqPcuDwgyYSX1uKluIxkwsmtMtGVnmTC2x6TqmbOEgnbDL0l1GwCpyVzXnuRmcmXO9Zepf/c932SRLbpXPc5n7fJCFUtenIRd90s8UbfDUducrIttkGOaEm2VIobkQ2QZTwue79hjsw0tj4jueTzhRdbfVtCl/TtOrRmAA+CIFglCsFkzVwoMYAHrSEklGDVrNkNeL0BXEROAvgVTCeJv6aqvzCnzY8CuAfTz+iLqvrjzl4XJq0pXfHaTdRjIjHz000zXZUyF8qA2tuc3otlklLJxOQDB0soXvIqR0JZMhLT0xxzEgrLLyz/DFmz8KDfRZ9cKJ6iwp81wx7jAblmRsKSSVUiSl0oHP1rf5P574l/46a85Cry5hql5n70tJPzfxVs4kNMEekDuA/AWwCcB/CEiOyq6lNJm+MA7gbwfap6QUS+dVUdDoIgODBrdgteZ756C4Bzqvq0qu4DeADAKWrzEwDuU9ULAKCqzzXbzWATKF0NKAhKUZVar65QR0K5DsBXkvJ5AG+iNq8DABH5U0xllntU9VO8IxG5E8CdAHCs/6pqZfpfiTd9o2pXcnGmk5y8iqenPJ1lFwoHXZhl0ThwJ5OAygTmFEomfj7wsoRPS0so3hJrqYSCXqV/Q2UJxes7OTOQT3YFbFf7QpKHWeKN60kGGJALhoNvhpTPfIvOb2typX/8G+Pvkb8X/g0Lf2/ONeEuU1gaiMOUSCQrklMUwGTSncG5DnUG8HlnzFf1FoDjAH4AwPUA/kRE3qCqX6tspHo/gPsB4Jrt16zZZCYIglajaK+/8YDUkVDOA7ghKV8P4Nk5bX5XVYeq+gyAs5gO6EFQG9eXHQRLsom5UJ4AcFxEbgLwtwBOA2CHye8AuB3Ax0TkWkwllacP2ilfEqGymyuFJRTanLbnJ/5GQnFyn2xxTu4eSyaLA3u8VeY9yYRdJzY/uJMju+mnPCb3SfWNXlKeqKCfnB/LBsZ1wl0tvLkag3Kh8++KTSr0Q+Fz4c+al3TzXCnp76onW1TnuFJYFnRcKb6k4gT2FEoq7jV9WHRocK6DO4Cr6khE3gPgEUz17Y+q6pMi8n4AZ1R1d1b3wyLyFKYZ+X9WVb+6yo4HQRCU0a0HlHWo5QNX1YcBPEzvvS/5WwG8d/YKgiBoJ5t2Bx4cLtsyNjk9NoWe6NolGwpahAK6gS6Uw6HBZFZWv8vXe4mCTPIqY83zdOeycqpjm8hMR/O2FkXPJoh8PZaDH0vy/tKEU2NIxcLZc0Rt1nlNZKXbNyfRlrDGTfnJaXvzrMOxFV6csO3xyvmw5m007SXL5la0+BorbO9weBkU1msAj8QTQRBsDlrz5SAiJ0XkrIicE5G75tTviMiDs/rHROTGpO7u2ftnReSts/eOicjjIvJFEXlSRP5zndOJATxoDY07YIKAaWAAT9KLvA3ACQC3i8gJanYHgAuq+loAHwTwgdm2JzB18r0ewEkAH57t7yKAf6mq3w3gewCcFJHv9U7naCWURbKJsSzll+XypnNe8iou23zfeRvhoFcmqVir4Gju34CVSEolkwHLDI5E0jeSynJTzjEdb0Dl9GyGkIqMYPJ5c9+c+jFFPlpLI9kIiSFZ+fh7NBKK871fNMvbLf5dbU3KZDxO9GUumdJrhpoXR142vX0TNBfIczm9CACIyKX0Ik8lbU5hmtwPAD4B4EMiIrP3H1DViwCeEZFzAG5R1UcB/P2s/WD2cu9o4g48CIKNoSCQ51oROZO87kx2My+9yHV0qMttVHUE4EUAr85tKyJ9EfkCgOcA/IGqPuadT3seYgYbzwCK4Zo9ZApaRn0XyvOqevOCujrpRRa1Wbitqo4BfI+IfDOA356lI/mLXCdbM4CnMknpE+/SFa/5iXypC8VMfd3Iy/quE460ZEnFi6xkyYQlC5ZIBs6A2V8ysRAH+Nn9X/l7X7XSX3Otkctk36xST3nb6bPiS4wlECuJVD97dqUMeQk3Z7k6I6mYhFWJA8dJXmVdJpWi+Q17rhT1kpaZ+jJZsy0smZvtEnXTi9wA4LyIbAG4BsALdbZV1a+JyGcx1cizA3hIKEEQbAZ1H2D6g/zl9CIiso3pQ8ldarML4J2zv28D8OlZwOMugNMzl8pNmOaMelxEvmV25w0RuQrAmwH8pdeR1tyBB8G2CPa7lEko6BjSyEPMmulFPgLg47OHlC9gOshj1u4hTB94jgC8W1XHIvJtAH595kjpAXhIVT/p9aUTA/jSQQSeK8XJgc1ldqFwFj1vZXjbfpS09SSSMslkm+bW1nWyOLnUtK9LSijUvwnf3iQD9gTV/rKDxdwaceCO01VOPrVNchXnLjcSCUtv5ruofs+ckMr7XaW/Q7etUzYU5+/OV5cG7vjXaCqhrlB/aej+oEZ6kT0Ab1+w7b0A7qX3vgTgjaX96MQAHgRB0AhrlrE4BvCgNfSwdtdX0Caa84G3hvYM4LLg7wOV87mNM7M3AH7gDrsNeEk1P/cJOUuSqbwJ5OFV5p0l0DzJhHNSs0Ti5R9hyWXsaNa8P5ZQ0qn/UDk7CeffdvK4aF6uYflprPlgGJPfW/NS2b4T+MOSi11Z/kp9qay3dG6UpnObtHScbMiF0hraM4AHQRCsmjUbwMNGGARB0FFaOYC3dfp1GGxyQieWdzYZ11USHAjReq+u0M5kVigbxF3boKP/cdSa0R+pzJo417NNsOfYDI02mrWTVYoYULlU8/YGzZ7zfzz3Z+I9hsxcHGNopT+sObO+z6vP8pHHTr5w+7nnyyY6kvfnPJ+wv6t8tGVaLrURljrxip17XbzJUpSE0neC0MCDINgcOnR3XYcYwIPW0IfMCd4JgubokjxSh24M4A0nszL5wEsjLzn60UlexdGVJoKvYiN0LItGrqHISZoLe5IJSySejdCjh2r0oom8pHNPqyfQSn8njmTCiblyy7XN64tJPuVIYVwuhb93syRc5j8vll8YlgWNpGI2yO5ujhXX2aAjyazW7f6gGwN4EARBE8QAHgSroQexd+xB0BBdc5jUoT0DeDpFM0uqcVsu56PK3OmlkUyciDnHbWCnyo5bIak3kolJoFQpWteJI4l4kkm/aSufWSme9p+c+1i10h/um6eP82fHRx5iOWwyq7LvvQRv28Zthqse2bzw58MiXChBEATdJO7Ag2BF9EXc3CpBsBRr9vPq5gDuulKWk1RyeZrnt88HAtnAnsXuA8+Z4LlOGDff95KBPAwH8pj9k6SSlnjw5nNlV8qEvmZPYnG/Vye51bJ4UtoykouHSV7VMg4l+jo08CAIgg4TA3gQrIaQUIJVs8JJzpHQygHcdZ14GMkk39ybKrsuEseF4rsVrtSXJrOyLpO868Tf33IuFN7ey42Sth/qONOyfXjS2GFS6kpxTSBdCczZcFo5gAdBEKyENZvgxQAeBMFmsIYPMSMBc9AaBtL3GwXBMmjNV0dozR24FvxXsqxG7uUHL12PsNT+VaJz88fifUy+rbC9/2dPMKn0f9LyB5pjo/cfnVA82eRVUEpo90+qmNYM4EEQBKtEsH4ulFq3YyJyUkTOisg5Ebkr0+42EVERubm5LgabwrIOmCDIUnM5tS7p5O4duIj0AdwH4C0AzgN4QkR2VfUpavcqAP8WwGO1jiyw63EtoDT/txeZ6doKnW+QbYBme2dJNbM/LE5m5cHRiqW0adBsm42waUlk4uiEXn2TuOpUhwaxItbsvOr8Ym4BcE5Vn1bVfQAPADg1p93PA/hFAHsN9i8IgqA51uwhZp0B/DoAX0nK52fvXUZE3gjgBlX9ZG5HInKniJwRkTP745eLOxusN+FCCVbNxkkomO/xuHyKItID8EEA7/J2pKr3A7gfAK7Zec3ij2nZmavjMmFcyaRL/yU7jDk/t8kvvtw03l2VPtOew+g5OZVX7x2ZnRqm7Jz7uNDp4Uki7GIp23dZX3RZl8q6XALrch4z6gzg5wHckJSvB/BsUn4VgDcA+KxMxeV/DGBXRG5V1TNNdTQIgmApdDNdKE8AOC4iN4nINoDTAHYvVarqi6p6rareqKo3AvgcgBi8g2I8D3sQLM2aaeDuHbiqjkTkPQAeAdAH8FFVfVJE3g/gjKru5vdQk9zF2/B13fRyVMuuVlfVgaYAABZnSURBVL4MLCP0SGaoafS5DEsgpcmpGJZscmteDgvaTvdNZbME27LlMkll7EkmVM8ySHp8ll88RwxLJMWBPRsSCNQlfbsOtUQ4VX1YVV+nqv9UVe+dvfe+eYO3qv5A3H0HQdBKGroD92JjRGRHRB6c1T8mIjcmdXfP3j8rIm+dvXeDiHxGRL4sIk+KyE/XOZ32mICDjWfQ4jD/YA2oO3g7A3gSG/M2ACcA3C4iJ6jZHQAuqOprMTV5fGC27QlMZejXAzgJ4MOz/Y0A/IyqfheA7wXw7jn7NHQylJ5ne03P/kpzmyzjJuDteRrPMkKpWGMlj/wSZwbnszWuFnN87n+1fSqbeK6TofNZ2CXW8pIISxpeeajVy4VdK2b/5rvMu15S2cN1zBRKJmZMojc4sEeavqi4A3TAw5A2pLnjXI6NAQARuRQbkwY3ngJwz+zvTwD4kExdHqcAPKCqFwE8IyLnANyiqo8C+H8AoKrfEJEvY2rXrgRMMnHLEwTBxtCQD9yNjUnbqOoIwIsAXl1n25nc8kbUiGrv5B14EATBgah/B36tiKTP8u6fxbEATmyM08aLq3klgP8J4N+p6te9TsYA3jLGkLUKHCqhD6nIKBNs7hRxAjnSJdrWlvof6fOquigpnxcbk7Y5LyJbAK4B8EJuWxEZYDp4/w9V/V91OhkD+ByaTipktdK8vpirt9GHrBOTMsznYvR9L8FSWYIp1rhZx+b+pufDNsJp+3Rf1TrPBjg0GjZb8/JWvaFWQ/tZ4+Z6r2w1dtaxF/fH07zZRsiatq0vtRkuWW4DzYXJX46NAfC3mD6U/HFqswvgnQAeBXAbgE+rqorILoDfEJFfBvDtAI4DeHymj38EwJdV9ZfrdiQG8CAINocGBvCasTEfAfDx2UPKFzAd5DFr9xCmDydHAN6tqmMR+RcA/g2APxeRL8wO9R9V9eFcX2IAD1rDQHpz78KDoCmaCqWfDawP03vvS/7eA/D2BdveC+Beeu9/4wAhi60cwA8xLXItzFTdRNTlp+ZexF7FPsbTeCqzLsrWugH9BDxJZYyqRFIazu5JJAz3J92er619YyNkicOTTPISxj7V75NN0JNM3N+B0x+bTOtKeTRx2nrlCdtFUVRmqWFdIhjX5Twu0coBPAiCoHE6luekDjGAB62hh/JApSAoIgbw7rNslFsuCREwx23guB3SqfxAqpKGcVagirEcUtGVVAgvoo9dMGZ7J5qSj151oXBdmWSyRxIISyR7Oqhuj7xrZG8yyNfz/hwXyshzrSSyCX8PIydKlF0nvkvFCWc2Eku13pNYSsuHQYORmK1hIwfwIAg2E+F8Cx0nBvCgNQzE3oUHQWOEBt5OvGlRadCCSTrkSSKu24DdD9WPPZVNeFsblZmXQAaZQJnp/tjVUoUlGg9Ps7YJqvh4abBKtW7fuEDyn3OpZMISyZ5u0/5Zktmiemd/LMGQM2R/Ut1fKpPskwtlRNuOucwOmAm7UvKSCdvrzDW16kCeRAMS1oMaJCSUIAiCrhIDeBCshp7Yu/AgaJK4Az8EvGgp90twnrB7eSJyARbz6r2cGTy1H2TcCPs0zTfLv5lz52XIqrCkwoE/y8ZM+RJK3kkyzuT74M/CSiiFrhNTX5VMrKRSLV+ceGWWRPrZ+iHJJPvjK/UsmbgSCksm/Js3Egqo7Egsywb+tCVXSgzgQRAEHUTXb1X6GMCDINgI1tEH3rKsIwFP2/cmm/N/LMtFL022F7Rcf9iFEjSEar1XR+jG6OBq3tWikY05So31xUxyKcBqlV7EHWuj2zKqlinH9n5SPibDyiB+TIaVQXwirCFTMir6MPaNjTBf9ijNZe5Fraaf3bx9p4M4a9w2ktLRxE1kZbW9p3nzfyi8v4u0/UvjvEbOg3SubH6D/BseV+tZ8zYauCkjWzY2Q25fqJEzhyVtrNsdeDcG8CAIgmWJQJ4gWB19qHuHHwTLEA8x28CSUWFmWu9Ytlhi8exgw14+zzRP1XuZRQxsfvCqZDIgOWabkmF56yr2C/P/sUWSKU30lcoguTrAl0i4ftnkVCyh8PYvk6RyccwSSWk5kUxIEmGJZDTOR16Oqd5IKmOOxMxHZhpJpdg2WH0jK2WsMhIzBvAgCIIOoujUA8o6xAAetIa+TMxdeBA0STzEXBXp/4zL5hZ2nsCb6aZJMrQ4Qg4ARn1ynbD7YEIyRsG8bSIkIwhFcQpLJlWHyx7dYfTp2KWuEw93uTmzcvziJEzW3VO2xJknkVjXSbXsSSYsnXH5ZXKdsESyR/V7o62FZRulmZdUjGQyzrtOPFeJm9zKcaH416hjFVsVMYAHQRB0j3UM5IkBPGgNAxmbu+YgaAzVWNDhSHCfcOcT9RgJxawST8tXOZIKT5W3elVZY6vQCZLCksmOVDN0s8tkT6p9YVdJn245ekuuOjlxXCj8WXq501MnCe/b5vvOu0zcsiOBsBTGrhJPQuHfiZFMxoslE6Aq1XEdu064zBLKxJFUpLRcKrnQQEk/2/w1vcpBdr3G744M4EEQBA0QEkoQrIgeJu4dfhAcGMXaJZw/ugGcPsx0Cua6Try8DM7yUTy95Okou072J+T0cCQU4/SgTzm3ZBu7TPZ71Y1ZIuH27DpZVjJhfAnFcaFklkXzXCaeJFK6KjxLJJxv3EokiyWPaT1LKCS5kCxiAn8SZ8lwRPLRkBw5I/qcqQyWQEZOmSSO4nJhrhR7jYcL5SDEHXgQBBtDSChBEAQdZd1cKLUERxE5KSJnReSciNw1p/69IvKUiHxJRP5IRL5zqV6ZNc+W2luneHF8VaV8YXT1EfXk8GF56MJwc86dYclkxBLJOrMqOUULXh3BvQMXkT6A+wC8BcB5AE+IyK6qPpU0+zyAm1X1JRH5SQC/CODHlupZbhAvtDRNxnkN3OiNFGn5co80b9aZZQc5OFqRIznTqLtBb1wZxAcyrgzirHlzlCfr714UKA+aXrIqhm2BNh94vj7VsVkvB6qDOPeNNW3OkW1siN6alFQeFeTrBmy0JGvcHD3J7T3dOx3Ex0PK/00DPJet5l1oG/Q0b1cT12x5zkK1aJppIE+HRuca1LlabwFwTlWfVtV9AA8AOJU2UNXPqOpLs+LnAFzfbDeDIAgaYFLz1RHqDODXAfhKUj4/e28RdwD4vXkVInKniJwRkTP7k5fr9zLYCEoCnoLgIIhqrVdXqPMQc16G/blnKCLvAHAzgO+fV6+q9wO4HwCu2X6NUuWV/ZRGfRmLU94yNaGyN7XtjyjasZf/L5ojPXkqzuWtRKLZ6VUti1Yy4SXRWM7JJ7NaFmMTdCMv6bM3yayu1PPnYqQns7Qd53Fn22BZvUkY5dSzBMO/I7vsWV66S7f3bIJGMhmSZDKsfnY9YyME1SNbX2obLF6CLa1ftQa+RtS5Az8P4IakfD2AZ7mRiLwZwM8BuFVVLzbTvSAIgqaY5kKp8/KoYezYEZEHZ/WPiciNSd3ds/fPishbk/c/KiLPichf1D2jOgP4EwCOi8hNIrIN4DSAXersGwH8KqaD93N1Dx4EKRwQFQSN08Cq9Imx420ATgC4XUROULM7AFxQ1dcC+CCAD8y2PYHpGPp6ACcBfHi2PwD42Oy92rgSiqqOROQ9AB4B0AfwUVV9UkTeD+CMqu4C+CUArwTwWzJdNf1vVPVW9+gLcoDbyEt+gu08MafpH2j6yNNPfqJ/kRJEyTwRKd2ep8qDfDIsjuTc7l/pMDtcBr18Yix2mViJZbk5o7dGpZFI3EjMxbIIt2XJw0hTRiLJL4Vn6ics55DEwTm3vaX3vIRTfDyWSZL2XmQlSiUTrh+WSSp+mZNX5V0npr4yFqxOQmlIUbxs7AAAEblk7EideacA3DP7+xMAPiTTwfEUgAdmKsUzInJutr9HVfWP0zv1OtQK5FHVhwE8TO+9L/n7zSUHDYIgOBLq/+dwrYicScr3z57hAfONHW+i7S+3md0Evwjg1bP3P0fb5kwhWSISM2gNPehcL3gQNEb9m/vnVfXmBXV1jB2L2tQ2hdShNQO4VFwo+VzCnmTC00cO5OEn9uMeazb5RQX4P/ExSTrsTkglEgDYIhfLdiKTcB1LIqZsJJX8b4ElF5Y8PKyrpExiYdkhrbcSiuN4cSQTI1kYySS/P156z64EX7gyvBNQlsokJn83SyojTzKpNmfJxEgg1N5zoRjXilPPjzfMg8JJ8rtcYbi7TBrRUOoYOy61OS8iWwCuAfBCzW1rs0HxuUEQbDSKpgJ5XGPHrPzO2d+3Afi0qurs/dMzl8pNAI4DePygpxQDeNAaIpAnWCWCekE8XiCPqo4AXDJ2fBnAQ5eMHSJyybzxEQCvnj2kfC+Au2bbPgngIUwfeH4KwLtVdQwAIvKbAB4F8M9E5LyI3OGd09FKKOkHNU4llGozLrtPxHn6uE9T2x5NbUkFMGY247QgyaRPObzHtMRan3J6s1MkkU04SIhdKeJKJM0OgnyujDqSCm9v2idlljD4OjKOFk/C8PbnbM9l5f2ZnDt0P8TbO/lHUgmF64wE4eT39gJz7DVSLfeNBOPsz0gqrDOyLEq/67SeP9gmacjhUsPYsQfg7Qu2vRfAvXPev720H63RwIMgCFZOh8Lk6xADeBAEm8ElDXyNaKUGLhQUwEECPF1bJ158ifKBv8zlVxxmdw4Vlo++/vKxSvkb/1At/8NL+TS+Xaa/R5LIXi9bv1as8C5ZJpNar65whHfg1ZBV/tDyg7hUBnFXnyMNnJ1zZp1HxybIybDGW5TEqE9WQC6zFTCxMfZEK4N4rzepDOIi+UF8WQ3c17y5XKiRczn5bOftq2QQZ82an12wtKpG485vbzRtk1Qt397PuV2tLxnEjdW29DmRuWaq5b7RyL2brHzZaOQ8aK5kEPfD5LtGSChBEGwGihjAg2BViKh7Rx8ES9EddaQWRzeAK6rTptRGSNMrM93j6RtFmfU5ma0ZE/JTWbaXKe1ftygCcIumh32O7KT6XqZMfTWJtHhfK15m2wyohRILy1F2fwXH8vZtJJBqkZOgscSRzVE9Z3uTdM2RSMz+clZBts6anPdO2ZNQOHLSsQ3297WobK7REdsG6QTTa57rGqRLizXUIe7AgyDYHGIAD4LVEBJKsFJUV3p3fxS0JhIzdaHwdIufePfJVTKpptc2LhN73GrRJL8iyWRCEonSp6YkmZjjk2RilIGMhGLGsxVLJgbNywa2fX77rAzibGuOzd+jd2yWMEolE2dZsOJlxTL1nkRik0M57b3ITMeqa67Bi4USyj5JKMNqBysutFXeJccdeBAEQUeJATwIVoRg7RadDVqEYqWpao+C1kgoSGQTIQmFp1/9iyRxmPTd+akvTw9ZgpmwRLKVDwTSvlPPkopkJBUjmSDLspJxsSLjyBju/jOSiieRePWl7V0JxZFIyiUZp5x+FoUSiSuhsLPLk1BMoE9eEmHJpH+RJJIRl6nDaf3YpJNrCF1toqwjIO7AgyDYDBTxEDMIVoXK4T+jDTaM0MAbQhWaTJXSKVZvvzqF6u9VNRKWNDgnlxekMBmwywTZsieJWNeJU0/ROVkJhWjaZbeshFLuSinYftUSiXO8pSWWQpdKRU7iZQW9wB6zb9reBPLkc5OwJOLV98hVwtdwb6/aAdmnDg2Ti3S0KgkFMYAHQRB0k0hmFQRB0E04fcca0Mp84Dzd6lN56++rU6wBlbe/Qau+f12pnK8/SnZeoPKFavnYC82Wef9twpz7Ba9eqb5aPvY1p/5Ci34HL06y5e2vj/PlF/mayF8zg2+sULYoRFfmQsH0DrzOqyMc7R14+kR4mAzSV21XBvHx1duVQXx8bKsyiI+P9So/yMl2rzKIjwdSGaQng+ogPtmq1lubIJV7edugH02Zr68M4nLIg3ipLZApthXm2x/pIL6s5k4DQWmk5lEO4pxsyubzdiIrucya90V6MDWs1q9mEI9Q+iAIgm6igIYPPAiCoKNEJGZDqEIT65DsX1mzSV6udosDLc30bsg2w6qmMaGyiZz0Ii1ZMjHJqLiD+faGAmugm6iLd73sDUfh792XWBY3KJVXPMmidP9u3/niL5VQ3ONfecMsOebKM3m5hvtuljB0ljgz9eOCyEoAGLFtkMr7w8Vtm6RD+nYd4g48CILNQHXtXCgxgAetISIxg5UTd+ANoVqZKune3uW/jWmDplt9klh6tCo8WDLpke5gkk859byumemgs8yYJ3s42x8qhT/wYommZP+uhOI08Oqdvhfvv/B4Zv9pufTY3r7ZfeH13bTnJdDMOoRUP87WK0so6ViQyKnNoqu1KB4BcQceBMFmoIiHmEEQBJ0lbITNoKqYJFOl3t8ndXvVZeVlQAm7+1VNQvokoZAkISxRsGRiJBJH0iiVPHotkkiWZZV3MMvqk4e9fekDsWUln8qx821dv7Nx1ORdKHMOUC1yeyPJVKULpeNXpI0VDbI657hdJ+7AgyDYDFTjDjwIVobI2rkEgnaxbg8xRY/oghGRvwPw10dy8Oa5FsDzR92JFbHO5was9/mt07l9p6p+yzI7EJFPYfqZ1OF5VT25zPEOgyMbwNcJETmjqjcfdT9WwTqfG7De57fO5xZMaWU62SAIgsAnBvAgCIKOEgN4M9x/1B1YIet8bsB6n986n1uA0MCDIAg6S9yBB0EQdJQYwIMgCDpKDOAFiMhJETkrIudE5K459e8VkadE5Esi8kci8p1H0c+D4J1b0u42EVER6Yw9rc65iciPzr67J0XkNw67jwelxm/yO0TkMyLy+dnv8keOop/BilDVeNV4Ybow0P8F8E8AbAP4IoAT1OYHAbxi9vdPAnjwqPvd1LnN2r0KwB8D+ByAm4+63w1+b8cBfB7AP5qVv/Wo+93gud0P4Cdnf58A8FdH3e94NfeKO/D63ALgnKo+rar7AB4AcCptoKqfUdWXZsXPAbj+kPt4UNxzm/HzAH4RwN6curZS59x+AsB9qnoBAFT1uUPu40Gpc24K4Jtmf18D4NlD7F+wYmIAr891AL6SlM/P3lvEHQB+b6U9ag733ETkjQBuUNVPHmbHGqDO9/Y6AK8TkT8Vkc+JSOtDqGfUObd7ALxDRM4DeBjATx1O14LDIJJZ1WdeTti5HkwReQeAmwF8/0p71BzZcxORHoAPAnjXYXWoQep8b1uYyig/gOms6U9E5A2q+rUV921Z6pzb7QA+pqr/RUT+OYCPz85tvdLybShxB16f8wBuSMrXY850VETeDODnANyqqhe5vqV45/YqAG8A8FkR+SsA3wtgtyMPMut8b+cB/K6qDlX1GQBnMR3Q206dc7sDwEMAoKqPAjiG+gmdgpYTA3h9ngBwXERuEpFtAKcB7KYNZjLDr2I6eHdFRwWcc1PVF1X1WlW9UVVvxFTfv1VVzxxNd4twvzcAv4PpA2iIyLWYSipPH2ovD0adc/sbAD8EACLyXZgO4H93qL0MVkYM4DVR1RGA9wB4BMCXATykqk+KyPtF5NZZs18C8EoAvyUiXxARvphaSc1z6yQ1z+0RAF8VkacAfAbAz6rqV4+mx/WpeW4/A+AnROSLAH4TwLtUNcKv14QIpQ+CIOgocQceBEHQUWIAD4Ig6CgxgAdBEHSUGMCDIAg6SgzgQRAEHSUG8CAIgo4SA3gQBEFH+f/fh2MxdNRCMgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#U_orig = UstHF.reshape(Ns,Nt)\n",
    "#U_ROM = UstROM.reshape(Ns,Nt)\n",
    "#print(Ns)\n",
    "#print(Nt)\n",
    "#index = 19\n",
    "#plt.plot(U_orig[:,index])\n",
    "#plt.plot(U_ROM[:,index])\n",
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots1'\n",
    "#if directory doesn't exist, create it\n",
    "if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "    os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "#residual\n",
    "norm_residual_inTime2 = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    #residual_t = residual[i*(N-1)*(N-1):i*(N-1)*(N-1)+(N-1)*(N-1)]\n",
    "    residual_t = resid[:,i]\n",
    "    norm_residual_inTime2[i] = np.linalg.norm(residual_t)#np.max(np.abs(residual_t))\n",
    "plt.figure()\n",
    "time = np.arange(Nt+1)*k\n",
    "time = time[1:]\n",
    "galerkin_residual = np.loadtxt(os.path.join(os.getcwd(), directory,\"residual_file.txt\"))\n",
    "#print(galerkin_residual-norm_residual_inTime2)\n",
    "#plt.semilogy(time,galerkin_residual-norm_residual_inTime2,'k-o')\n",
    "plt.semilogy(time,norm_residual_inTime2,'k-o')\n",
    "#print(galerkin_residual-norm_residual_inTime2)\n",
    "plt.semilogy(time,galerkin_residual,'b--*')\n",
    "plt.legend(['Petrov-Galerkin','Galerkin'],fontsize=16)\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "#plt.ylabel(r'$||\\bf{r}||_2 -||\\bf{r^{PG}}||_2$',fontsize=16)\n",
    "plt.ylabel(r'$||\\bf{residual}||_2$',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=16)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=16)\n",
    "plt.ylim([1e-5,5e-4])\n",
    "#plt.ylim([1e-8,1e-6])\n",
    "if True:#save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"diff_residual_vs_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "#relative error\n",
    "relative_error2 = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error2[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error2,'k-o')\n",
    "galerkin_relative_error = np.loadtxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"))\n",
    "plt.semilogy(time,galerkin_relative_error,'b--*')\n",
    "plt.legend(['Petrov-Galerkin','Galerkin'],fontsize=16)\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=16)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=16)\n",
    "plt.ylim([5e-7,3e-4])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"compare_error_vs_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "#print(np.max(relative_error))\n",
    "#print(np.max(galerkin_relative_error))\n",
    "#if save_figures:\n",
    "#    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time.eps\"),\n",
    "#                        dpi=200, bbox_inches='tight',format='eps')\n",
    "\n",
    "index = 49\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "        \n",
    "\n",
    "index = 0\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Initial Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_initial_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1))\n",
    "plt.colorbar()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> WorkingCodes(Messy)/model_problem_convection-upwind-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "#mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0,0.,24),np.linspace(0,0.,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=50\n",
    "Ns=(N-1)**2\n",
    "Nt=20\n",
    "h=1./N\n",
    "Tfinal = 1.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 10000*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.3,0.] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "\n",
    "# construct Ast and fst\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "us0=PHIsT@u0\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij+=Dik@Djk-k*Dik@As@Djk\n",
    "        for kk in range(Nt-1):\n",
    "            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij-=Dik_next@Djk   \n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "#fst=np.zeros(ns*nt)\n",
    "#for j in range(nt):\n",
    "#    for kk in range(Nt):\n",
    "#        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "#        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]\n",
    "        \n",
    "\n",
    "ust=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    Djk=sp.sparse.diags(D[:,j*Nt],format='csc') #this is for kk=0\n",
    "    ust[ns*j:ns*(j+1)] += Djk@us0\n",
    "\n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,ust)#fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference1 6.410091489983415 min difference1 -6.544680238366709\n",
      "relative error1(%) 0.049318739276883156\n",
      "speed-up1 22.035053653551355\n",
      "High Fidelity Model 0.051406145095825195\n",
      "ROM Model 0.002332925796508789\n",
      "training time 31.543982982635498\n",
      "78331.76408611554\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.3,0.] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u0 = 10000*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "u[:,0] = u0\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n])#+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start\n",
    "\n",
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#find residual\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0007775660261305541\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "    os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") \n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "#residual\n",
    "norm_residual_inTime = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    #residual_t = residual[i*(N-1)*(N-1):i*(N-1)*(N-1)+(N-1)*(N-1)]\n",
    "    residual_t = resid[:,i]\n",
    "    norm_residual_inTime[i] =  np.linalg.norm(residual_t) #np.max(np.abs(residual_t))\n",
    "plt.figure()\n",
    "time = np.arange(Nt+1)*k\n",
    "time = time[1:]\n",
    "plt.semilogy(time,norm_residual_inTime,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'$||\\bf{r_G}||_2$',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=12)\n",
    "plt.xlim([0,1])\n",
    "#plt.yticks([1e-7,1e-5,1e-3],fontsize=12)\n",
    "#plt.ylim([1e-2,9e-1])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"residual_file.txt\"),norm_residual_inTime)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_residual_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "#Relative error\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=12)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=12)\n",
    "#plt.ylim([5e-7,1e-4])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "#print(np.max(relative_error))\n",
    "#print(np.max(galerkin_relative_error))\n",
    "#if save_figures:\n",
    "#    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time.eps\"),\n",
    "#                        dpi=200, bbox_inches='tight',format='eps')\n",
    "\n",
    "index = 19\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "plt.colorbar()\n",
    "#plt.clim(0, 5)\n",
    "plt.clim(0, 100)\n",
    "#cbar = plt.colorbar(ticks=[0,2.5,5])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=16) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "        \n",
    "\n",
    "index = 0\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,u0.reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, 100)\n",
    "cbar = plt.colorbar(ticks=[0,50,100])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=16) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Initial Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=16)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_initial_time.eps\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "#plt.figure()\n",
    "#plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1))\n",
    "#plt.colorbar()\n",
    "#plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0007775660261306023\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa4AAAEVCAYAAAC4+AEsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAciUlEQVR4nO3de5QlZXnv8e/PGWG4GwTUcMmAKIIgYOao8QbBGxounhiNiAaF5QQTojkxOcFD1NFgLiQnK5JFUETEKIEIEbl4wSsSr3HAKyIcRAZHJKDIyICCwHP+qJq42ezuru7p7t1Ffz9r1WLXW+9+66mi6Ieq/db7pqqQJKkvHjLuACRJmg4TlySpV0xckqReMXFJknrFxCVJ6hUTlySpVxZt4kryG0m+mOSzSc5O8tBxxyRJmtqiTVzAGuCgqjoAuA44fMzxSJI6WDruAMalqm4cWL0HuG9csUiSuuvFHVeS45KsTnJXkjOHtm2b5PwkdyRZk+Rl02x7V+D5wMWzGLIkaY705Y7rRuBE4HnAZkPbTgHuBh4B7Ad8OMnXq+rKJI8EzhvR3u9U1U1JtgbeC7yiqu6eu/AlSbMlfRqrMMmJwE5V9cp2fQvgJ8DeVXVNW/Y+4AdVdfwUbS0FLgD+b1V9ek4DlyTNmr7ccU3kscC9G5JW6+vAAR2+ewTwZOBNSd4EnFpV/zZcKclKYCXAFlts8euPe9zjNj5qSVpELr/88h9V1faz1V7fE9eWwLqhsnXAVlN9sareB7yvQ73TgNMAVqxYUatXr55BmJK0eCVZM5vt9aJzxiTWA1sPlW0N3D6GWCRJ86DviesaYGmSxwyU7QtcOaZ4JElzrBeJK8nSJMuAJcCSJMuSLK2qO4APAm9NskWSp9G8SDzlI0BJUj/1InEBfwH8DDgeeHn7+S/abX9A00X+ZuBs4DVV5R2XJD1I9aJzRlWtAlZNsO1W4IXzGY8kaXz6csclSRJg4pIk9YyJS5LUKyauDpIcmuS0deuG33WWJM03E1cHVXVRVa3cZpttxh2KJC16Ji5JUq+YuCRJvWLikiT1iolLktQrJi5JUq+YuCRJvWLikiT1iolLktQrJi5JUq+YuDpwyCdJWjhMXB045JMkLRwmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiasDB9mVpIXDxNWBg+xK0sJh4pIk9YqJS5LUKyYuSVKvmLgkSb1i4pIk9YqJS5LUKyYuSVKvmLgkSb1i4pIk9cqiT1xJ9kzyjiTnJXnNuOORJE1u3hNXkoe1SeI7Sa5K8hszbOeMJDcn+daIbQcnuTrJtUmOn6ydqrqqqo4FXgKsmEkskqT5M447rrcDH6uqxwH7AlcNbkyyQ5Kthsp2H9HOmcDBw4VJlgCnAM8H9gKOSLJXkn2SXDy07NB+5zDgc8CnNv7wJElzaV4TV5KtgWcC7waoqrur6rahagcAFyRZ1n7n1cDJw21V1WXArSN28yTg2qq6rqruBs4BDq+qb1bVIUPLzW1bF1bVU4EjZ+lQJUlzZOk872834BbgPUn2BS4HXldVd2yoUFXnJtkVOCfJucDRwHOmsY8dge8PrK8FnjxR5SQHAr8NbAp8ZII6hwKH7r77qBs/SdJ8mu9HhUuBJwKnVtX+wB3AA36DqqqTgJ8DpwKHVdX6aewjI8pqospVdWlVvbaqfr+qTpmgjtOaSNICMd+Jay2wtqq+3K6fR5PI7ifJM4C9gfOBN89gHzsPrO8E3Dj9UCVJC9G8Jq6qugn4fpI92qJnAd8erJNkf+BdwOHAq4Btk5w4jd18BXhMkl2TbAK8FLhwo4OXJC0I4+hV+EfAWUm+AewH/NXQ9s2BF1fVd6vqPuAoYM1wI0nOBr4I7JFkbZJjAKrqHuA44BKaHosfqKor5+xoJEnzKlUT/vyjIStWrKjVq1ePOwxJ6pUkl1fVrL0nO+UdV5JNkpyf5JmztVNJkmZqysTVvgv17C51JUmaa12T0eeBp8xlIJIkddH1BeTXAx9Ksh74EPBDht6NajtSSJI0p7recX0TeDTNOINrgLuBXwwsd89JdJIkDel6x/VWJhl9QpKk+dIpcVXVqjmOQ5KkTqbdUzDJlkl2TrLFXAQkSdJkOieuJM9Lshq4DbgeWJfkP5NMZ+R2SZI2SqdHhUmeB3wYuBb4S+Am4FHA7wIfSfKCqvrEnEUpSVKra+eMVcDHgUMGu70neStwMfAWwMQlSZpzXR8V7gucMvyuVrv+zzSD5T4oJVmZZHWS1bfccsu4w5GkRa9r4roL2HqCbVu12x+Uquq0qlpRVSu23377cYcjSYte18R1KfCXSXYdLEyyC81jxM/MbliSJI3W9TeuP6cZr/DqJF+iGfLpkTTjF97Wbpckac51uuOqqmuAJwAnA5sCTwSW0QwBtV9V/b85i1CSpAFT3nElWQLsDdxYVX869yFJkjSxLndcBawG9p/jWCRJmlKXiSTvA74POMSTJGnsuvYqfCfwx0k2mctgJEmaStdehVvRzMd1XZKP8cCJJKuq3jzbwUmSNKxr4vo/A5+PHrG9ABOXJGnOdZ2Pa9rTn0iSNBemTEhJNknyuiR7z0dAkiRNpkuvwruBvwG2nftwJEmaXNdHgFcBu81lIJIkddE1cb0JeGOSfeYyGEmSpjKdQXa3BL6a5HpGd4c/YJZjkyTpAbomrnuBb89lIOOSZE/gdcB2wKeq6tQxhyRJmkTX7vAHzuZO24F7VwM/qKpDZtjGGcAhwM1VtffQtoNpRq5fApxeVX8zUTtVdRVwbJKHAO+aSSySpPkzrvezXkfT4eMBkuyQZKuhst1HVD0TOHjE95cApwDPB/YCjkiyV5J9klw8tOzQfucw4HPApzbmoCRJc2/CxJXkH5LsPFT220m2GSp7bJILu+4wyU7AbwGnT1DlAOCCJMva+q+mmQfsfqrqMuDWEd9/EnBtVV3XduU/Bzi8qr5ZVYcMLTe3bV1YVU8Fjux6HJKk8Zjsjut1wKM2rLR3MufSjFk46FdoElFX/wj8b+C+URur6lzgY8A5SY6kGWLqJdNof0ea0ew3WNuWjZTkwCQnJ3kn8JEJ6hya5LR169ZNIwxJ0lyYLHGlY1lnSTb8JnX5ZPWq6iTg58CpwGFVtX46uxnV5CT7urSqXltVv19Vp0xQ56KqWrnNNtuM2ixJmkfz/RvX04DD2i715wAHJXn/cKUkz6CZdfl8pj9471pg8BHnTsCNM4pWkrTgzGviqqo3VNVOVbUceCnw6ap6+WCdJPvT9O47HHgVsG2SE6exm68Aj0myazt/2EuBzr/BSZIWtqkS16hHbBM+dpslmwMvrqrvtrMvHwWsGa6U5Gzgi8AeSdYmOQagqu4BjgMuoem5+IGqunKOY5YkzZNUjc5DSe4Dvg7cPlD8dOBrwOBvTlsBT6iqJXMV5EKxYsWKWr169bjDkKReSXJ5Va2YrfYmewH5Mh54d/XZEfVua+tKkjTnJkxcsz1ahiRJs8GZjSVJvWLikiT1iolLktQrJi5JUq+YuCRJvWLikiT1SufElcZhSf4+yXuS/FpbfkCSX527ECVJ+qVOMyAn+RWaKT+eDPyUZrSMf6IZiunVNPNivXaOYpQk6b91veP6O5oR158GbMf9pw75JPCsWY5LkqSROt1x0YzU/qdV9cV2QslBN3D/aUQkSZozXe+4tgR+MMG2ZWzkBJOSJHXVNXFdDTx3gm0HAN+cnXAkSZpc10eFpwCnJFkH/Gtb9rAkr6KZ+2rlXAQnSdKwTomrqt6V5NHAW4C3tsWfAO4DTqqqs+YoPkmS7qfrHRdVdXySU4HnADsAPwY+UVXXzVVwkiQN6/oe15Kqureq1gCnz3FMkiRNqGvnjBuT/GOSX5/TaMYgyZ5J3pHkvCSvGXc8kqTJdU1cHwReDvxnkm8nOT7JLtPdWZJlSf4zydeTXJnkLdNtY6CtM5LcnORbI7YdnOTqJNcmOX6ydqrqqqo6FngJsGKm8UiS5kenxFVVrwEeBbwIuAp4M3Bdkk8neWWSrTru7y7goKraF9gPODjJUwYrJNlhuL0ku49o60zg4OHC9gXpU4DnA3sBRyTZK8k+SS4eWnZov3MY8DngUx2PQ5I0Jp0H2a2qX1TVh6rqRcAjgT+g+Y3sdOCHHduoqlrfrj60XWqo2gHABUmWASR5NXDyiLYuoxkjcdiTgGur6rqquhs4Bzi8qr5ZVYcMLTe3bV1YVU8FjhwVd5JDk5y2bt26LocpSZpDM5rWpKrWAR9tl5uAzbp+N8mSJF8DbqbplfjlobbPBT4GnJPkSOBomsd4Xe0IfH9gfW1bNlE8ByY5Ock7aQYSfoCquqiqVm6zzTbTCEOSNBc6d4cHaB/hvRh4BfAM4OfARcD7urZRVfcC+yV5GHB+kr2r6ltDdU5Kcg5wKvDogbu0TmGO2u0k8VwKXDqN9iVJY9TpjivJb7WJ5CbgXW3xSuBRVXVEVY28U5lMVd1GkzBG/U71DGBv4Hya39OmYy33H/R3J+DG6cYnSVqYuj4qvAjYF3gbsGtV/WZVnVFVt09nZ0m2b++0SLIZ8GzgO0N19qdJjocDrwK2TXLiNHbzFeAxSXZNsgnwUuDC6cQpSVq4uj4qfHJVfWUW9vco4L1tz7+HAB+oqouH6mwOvLiqvguQ5CjglcMNJTkbOBDYLsla4M1V9e6quifJccAlwBLgjKq6chZilyQtAKma8OcfDVmxYkWtXr163GFIUq8kubyqZu092QnvuJKcAfxlVX2v/TyZqqpjZisoSZImMtmjwt8E3t5+PohJeuZNsU2SpFkzYeKqql0HPi+fl2gkSZpC1+7wz0yy5QTbtkjyzNkNS5Kk0bp2h/8Mzbh/ozyu3S5J0pzrmrhGjUaxwabAvbMQiyRJU5qsV+FyYLeBohUjHhduRjOW4A2zHpkkSSNM1qvwKJrhlqpd/on733lVu34P8IdzFaAkSYMmS1xn0owlGODTNMnp20N17gKuqapR04tIkjTrJusOvwZYA5DkN4HLpzlKuyRJs67TWIVV9dm5DkSSpC46z8eV5HnAscAewLKhzVVVj57NwCRJGqXrC8gvoJkdeHOa97a+Q9OTcGfgPuCyuQpQkqRBXd/jeiNwCvCCdv0vqupA4PE0U4d8dPZDkyTpgbomrsfRTCZ5H003+KUAVXUNsIomsUmSNOe6Jq77gHuqmbzrFmCXgW03Av6+JUmaF10T19XA8vbzauCPkzwqyfbA64HrZz80SZIeqGuvwrOAPdvPbwY+Caxt1+8FXjbLcUmSNFLX97hOGfh8eZJ9gINpehl+sqqGR9SQJGlOdH6Pa1BVrQVOn+VYJEmaUtffuCRJWhAmm9ZkQ9f3LqqqZnT3JknSdEyWbN5K98QlSdK8mGx0+FXzGIckSZ1M+zeuJFsm+bUkD52LgCRJmkznxJXkkCRXAOuA64B92vLTk/gelyRpXnQdHf6FwAXAj4A/p5kVeYPvAUfNfmiSJD1Q1zuuNwPvqarnAv84tO1bwN6zGpUkSRPomrj2BP6t/Tzc0/AnwMNnLaJ5lmTPJO9Icl6S14w7HknS5Lomrp8C202wbTnNiPFTSrJzks8kuSrJlUle13H/o9o6I8nNSb41YtvBSa5Ocm2S4ydrp6quqqpjgZcAK2YajyRpfnRNXJ8A3pDkYQNllWRT4Di6TyR5D/D6qtoTeArwh0n2GqyQZIckWw2V7T6irTNpxku8nyRLaCa9fD6wF3BEkr2S7JPk4qFlh/Y7hwGfAz7V8TgkSWPSNXGdADySZnqT02keFx4PfA3YiWYyySlV1Q+r6or28+3AVcCOQ9UOAC5IsgwgyauBk0e0dRlw64jdPAm4tqquq6q7gXOAw6vqm1V1yNByc9vWhVX1VODIUXEnOTTJaevWretymJKkOdQpcVXV9cATgYuB59BMZfJM4EvAk6vqxunuOMlyYH/gy0P7Ohf4GHBOkiOBo2ke43W1I/D9gfW1PDA5DsZxYJKTk7wT+MioOlV1UVWt3GabbaYRhiRpLnQeX7AdEf6Y2dhpki2Bfwf+uKp+OmJfJyU5BzgVeHRVrZ9O8yPKJhy6qqouBS6dRvuSpDHa6NHhk2w6nU4W7Ygb/w6cVVUfnKDOM2i62J9P0xV/OtYCOw+s7wRM+45QkrQwdX0BebskGSrbLMnrgeuBf+jYToB3A1dV1cjvJNkfeBdwOPAqYNskJ3Zpv/UV4DFJdk2yCfBS4MJpfF+StIBNmLjaO6m3J1kP/Bfw4w3vOSV5Oc2wT38H3MCI3n0TeBrwCuCgJF9rlxcM1dkceHFVfbeq7qMZlWPNiPjOBr4I7JFkbZJjAKrqHpqejpfQdP74QFVd2TE+SdICN9lvXG8C/gj4JHAFsCvw9rb7+h8C1wArq+qirjurqs8x+jeowTqfH1r/Bc0d2HC9IyZp4yNM0NFCktRvkyWu3wX+uaqO21CQ5Gia7vCfAA5tu5tLkjRvJvuNa2eazhGDNnSm+AeTliRpHCZLXA8Fbh8q27DeaYgnSZJm21Tvce2YZLeB9SUD5bcNVqyq62Y1MkmSRpgqcZ03QfmHRpQtGVEmSdKsmixxvWreopAkqaMJE1dVvXc+A5EkqYuNHvJJkqT5ZOKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPWKiUuS1CsmLklSr5i4JEm9YuKSJPXKok1cSR6R5AtJPpvk00keNe6YRjnrrLNYvnw5D3nIQ1i+fDlnnXXWuEOSpLFatIkL+BHw9Ko6APgX4Jgxx/MAZ511FitXrmTNmjVUFWvWrGHlypUmL0mL2qJNXFV1b1Xd165uBVw5znhGOeGEE7jzzjvvV3bnnXdywgknjCkiSRq/XiSuJMclWZ3kriRnDm3bNsn5Se5IsibJy6bR7n5JvgwcB1wxy2FvtBtuuGFa5ZK0GCwddwAd3QicCDwP2Gxo2ynA3cAjgP2ADyf5elVdmeSRwHkj2vudqrqpqr4GPDnJS4A3AMfO2RHMwC677MKaNWtGlkvSYtWLO66q+mBVfQj48WB5ki2AFwFvrKr1VfU54ELgFe33bqqqp49Ybkqy6UBT64D7P5NbAF72sgfePG6++ea87W1vG0M0krQwpKrGHUNnSU4EdqqqV7br+wNfqKrNBur8KXBAVR06RVu/AfwtcC/wc+DoqvrhiHorgZXt6h7A1TMMfzuaDiHTtS2wI7AJzZ3lD4BbZxhDn830/Knh+ds4nr+Ns0dVbTVbjfXlUeFEtqS5Wxq0jqazxaSq6ovAMzvUOw04bUbRDUiyuqpWbGw7i5Xnb+N4/jaO52/jJFk9m+314lHhJNYDWw+VbQ3cPoZYJEnzoO+J6xpgaZLHDJTtywLs2i5Jmh29SFxJliZZBiwBliRZlmRpVd0BfBB4a5ItkjwNOBx43zjjncBGP25c5Dx/G8fzt3E8fxtnVs9fLzpnJFkFvHmo+C1VtSrJtsAZwHNoeh0eX1X/Os8hSpLmSS8SlyRJG/TiUaEkSRuYuDZC1+Gm0vjbJD9ul5OSZGD7fkkuT3Jn+8/95u8oxmca5+/Pknwrye1Jvpfkz4a2X5/kZ0nWt8vH5+cIxmca525Vkl8MnJv1SXYb2O61N/n5++jQubs7yTcHti+6aw8mH4ZvRN3/leSmJOuSnDE4+EOS5Uk+015/30ny7C77N3FtnMHhpo4ETk3y+BH1VgIvpOnx+ATgEOD3AZJsAlwAvB/4FeC9wAVt+YNd1/MX4Pdozs/BwHFJXjpU59Cq2rJdnjuXQS8QXc8dwL8NnJstq+o68Nqjw/mrqucPnjvgC8C5Q9UW27UHvxyG74zJKiV5HnA88CxgObAb8JaBKmcDXwUeDpwAnJdk+yn3XlUuM1iALWgu/McOlL0P+JsRdb8ArBxYPwb4Uvv5uTSjYWRg+w3AweM+xoVy/kZ892TgnwbWrweePe5jWojnDlgFvH+Cdrz2pjh/Q99bTjPSzq4DZYvq2htxTk4Ezpxk+78CfzWw/izgpvbzY4G7gK0Gtv8HcOxU+/WOa+YeC9xbVdcMlH0dGPV/vY9vt42q93jgG9X+W2t9Y4J2Hkymc/7+W/uI9Rk88F29s5LckuTjSfad3VAXnOmeu0OT3JrkyiSvGSj32vulKa89mrv+/6iq7w2VL6Zrb7pG/e17RJKHt9uuq6rbh7ZPef2ZuGZuOsNNDdddB2zZ/hGe8bBVPTfT415Fc92+Z6DsSJr/G/414DPAJUkeNitRLkzTOXcfAPYEtgdeDbwpyREzaOfBZKbH/XvAmUNli+3am65Rf/ugOdczvv5MXDM3neGmhutuDaxv/093sQ5bNe3jTnIczR+P36qquzaUV9Xnq+pnVXVnVf01cBvNXdmDVedzV1Xfrqobq5k49QvA24HfmW47DzIzufaeDjxgmqRFeO1N16i/fdCc6xlffyaumZvOcFNXtttG1bsSeMJgL0OaDhwP9mGrpjVcV5KjaX/kraq1U7RdNB06Hqw2ZqizwXPjtfdLU52/o4APVtX6Kdp+sF970zXqb99/VdWP2227JdlqaPvU19+4f9zr8wKcQ9MrZgvgaTS3uY8fUe9Y4Cqa6Ul+tf0Xc2y7bRNgDfA6YFOa2ZjXAJuM+/gW0Pk7ErgJ2HPEtl3a724CLAP+DLgFePi4j2+BnLvDaXoMBngSTWeMo7z2up2/tu5mNHdSB3nt/fexL22P+a9pOrYsA5aOqHdw+9/uXu11+GkGOsEAXwL+vv3+/2zP8/ZT7n/cJ6DPC81cWR8C7qDpjfWytvwZNI8CN9QLcBLNPFq3tp8He3LtD1wO/Ay4Ath/3Me2wM7f94Bf0Dxa2LC8o932eJoOBXfQDPn1KWDFuI9tAZ27s9vzsh74DvDaoXa89iY5f23ZEW1Cz1D5orz22mNfRXN3ObisapP5emCXgbp/AvwX8FOa36Y3Hdi2HLi0vf6upmMPTYd8kiT1ir9xSZJ6xcQlSeoVE5ckqVdMXJKkXjFxSZJ6xcQlSeoVE5c0Bkmqw3J9W/fMDZ8l4Xtc0jgkecpQ0fk0I2OvGii7q6q+muTRwNZV9dX5ik9ayJaOOwBpMaqqLw2uJ7kL+NFweVv3u/MWmNQDPiqUFrjhR4XtdOeV5Ngkf91Oi357kvcn2TzJ7kkuaaeSvzbJUSPa3DfJhUl+0k49//kkjmquXjBxSf31BppBm48C3gT8LvAOmseOH6YZtPQbwHsGp6VP8kSaWbm3pZmj60U0Y+19Msmvz+cBSDPho0Kpv75bVRvupi5p75heAbyiqt4PkGQ1cBjNHFwbpov4O5qBZQ+qqrvbepcA3wLeCLxw/g5Bmj7vuKT++ujQ+nfaf16yoaCqfgLcDOwMkGQz4ADgXOC+JEuTLKWZweCTwDPnOmhpY3nHJfXXT4bW756kfFn7eVtgCc2d1RtHNZrkIVV132wFKc02E5e0uNwG3AecAvzLqAomLS10Ji5pEamqO5L8B80U6VeYpNRHJi5p8fkT4DKaDh3vBn4IbAc8EVhSVcePMzhpKnbOkBaZqroC+B80XeBPBj4OvB3YhyahSQuaQz5JknrFOy5JUq+YuCRJvWLikiT1iolLktQrJi5JUq+YuCRJvWLikiT1iolLktQrJi5JUq/8f+RR+fN4MuzzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, 50)\n",
    "#cbar = plt.colorbar(ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<video width=\"432\" height=\"288\" controls autoplay loop>\n",
       "  <source type=\"video/mp4\" src=\"data:video/mp4;base64,AAAAHGZ0eXBNNFYgAAACAGlzb21pc28yYXZjMQAAAAhmcmVlAAAaKW1kYXQAAAKgBgX//5zcRem9\n",
       "5tlIt5Ys2CDZI+7veDI2NCAtIGNvcmUgMTUyIC0gSC4yNjQvTVBFRy00IEFWQyBjb2RlYyAtIENv\n",
       "cHlsZWZ0IDIwMDMtMjAxNyAtIGh0dHA6Ly93d3cudmlkZW9sYW4ub3JnL3gyNjQuaHRtbCAtIG9w\n",
       "dGlvbnM6IGNhYmFjPTEgcmVmPTMgZGVibG9jaz0xOjA6MCBhbmFseXNlPTB4MzoweDExMyBtZT1o\n",
       "ZXggc3VibWU9NyBwc3k9MSBwc3lfcmQ9MS4wMDowLjAwIG1peGVkX3JlZj0xIG1lX3JhbmdlPTE2\n",
       "IGNocm9tYV9tZT0xIHRyZWxsaXM9MSA4eDhkY3Q9MSBjcW09MCBkZWFkem9uZT0yMSwxMSBmYXN0\n",
       "X3Bza2lwPTEgY2hyb21hX3FwX29mZnNldD0tMiB0aHJlYWRzPTkgbG9va2FoZWFkX3RocmVhZHM9\n",
       "MSBzbGljZWRfdGhyZWFkcz0wIG5yPTAgZGVjaW1hdGU9MSBpbnRlcmxhY2VkPTAgYmx1cmF5X2Nv\n",
       "bXBhdD0wIGNvbnN0cmFpbmVkX2ludHJhPTAgYmZyYW1lcz0zIGJfcHlyYW1pZD0yIGJfYWRhcHQ9\n",
       "MSBiX2JpYXM9MCBkaXJlY3Q9MSB3ZWlnaHRiPTEgb3Blbl9nb3A9MCB3ZWlnaHRwPTIga2V5aW50\n",
       "PTI1MCBrZXlpbnRfbWluPTI1IHNjZW5lY3V0PTQwIGludHJhX3JlZnJlc2g9MCByY19sb29rYWhl\n",
       "YWQ9NDAgcmM9Y3JmIG1idHJlZT0xIGNyZj0yMy4wIHFjb21wPTAuNjAgcXBtaW49MCBxcG1heD02\n",
       "OSBxcHN0ZXA9NCBpcF9yYXRpbz0xLjQwIGFxPTE6MS4wMACAAAALpWWIhAAn//71sXwKasnzigzo\n",
       "Mi7hlyTJrrYi4m0AwAAAAwAFUEq0Xzir/B+rEZgE/K+7XY1XYGI2QcOBwavhpoGeuLb2ooQcIecE\n",
       "t/OfeIXTk29d4GpjD6gUXdZB94LQyqO3syvOufBCukD9vazLizAeEeJWHDMrLO+8hL/sI6Rg8pqE\n",
       "6MgxcCmxlax2LGTvRHy601+k4ptdg0bOISxRPMXCQ0D5lly2rQ0NuMKvMQw5PEZReiXa1WtVbcKw\n",
       "7u6ZR5h35zShaDdQoncoY30EKKYiFF1/g5sfQoeYv+f0C1Z1oZLgv6c2EFLr/AUcSMb9zcsmofde\n",
       "iup9F04Mk64TkyMvzlSp7AzL871gkHw7iBKD0xy2WiUxYaI7EwBHP7pVXEk9QBIt7OP5pBX9ktmd\n",
       "WmkuOunj30M9p0NNqNuAYQH14RuEOCkBrPdCs3pTGDQ1bhvESvncm+3NP299g4Tx3Nz2bDLVbkcP\n",
       "DOSVKkjaHnY5ZsFGvqmxjBh4Tzw2JSb+yZZ4uFqx7Hnj/j2kqGE+BXJzzL3g/wWqeWH0ug2Jgph2\n",
       "soxzcQE5iYgzyS7VtfP2DfTN1COTM+YhTcG2d7riqPJyEqmhAlf/pqLjhYs5+2TnR6T0GFxMwI2n\n",
       "+XSD7H6JuORygk4e3UcZAZAMRW3T+n0Ih52nHcakdzCAT9E51meQes+xF00hR6yd7P2Q+Ov1H7+J\n",
       "zONWnq/OUy4hhQtJXTpTN4xgScUKLW+pQe/BYJyiM9HRUb7eTtO8baLObq5b4+mFehN2OU8rvwA2\n",
       "sJTMwbTQ8AMz2vA3NLW7qawo8uGiVJoGYDNRWrL/kuwAW+voJVmPFvtgXPKnGxxaENN+PefPCjKS\n",
       "5u/ha9yhF2/I297kIiu1+Voh/bD3PZJFhKLa+XwBWT8tGYsDtgDcj7GSuze9a5f1bjF4puDtqZ7Y\n",
       "17pdlYMFUIwyx47lPxNvTARpWAwAAr+B9+PU7ugA5d1FOcE1v7wan9DEi1hq4ySkdTnBBo52zjLY\n",
       "isaJZP15gqfkPsNNXaKSPmf9x/ODjYE4laC1+gs9wDuFxYJl1dcUT15xXO7szzfwOT2fG69VcROy\n",
       "WJCCIzCp0bX5ygMIXX+chs16EGheq8hSoFeicdmwiQUai4XYY9bztgAAtkmxmF6gRQpoAmMg8f2s\n",
       "lweJsf5GV0zGNJbMGtaMwuCaLQCEj38/L6ce9iw7YD3VmZ0U1H2qXeXtyD+uwp5kn70yqQV+RXID\n",
       "sn/1ESADwy0dnEJTEZHP6fOGWON62autdVBPwflcJSv8Vixyiled5aV3jJblhW686YYX73Bn5XIh\n",
       "fyNiCl2MDt4dfJo3QkUIF+Bgabhm6/YtP1xihZa8uCVlIdJHjgHFX3TwSCuqkejRovdGzEFHxGcc\n",
       "uXTEtkTjlRcR1c9IQ0dkb+kowcysMsl39HxYUgUqwpQAEXddv5zXrPqXyMpSEqd4NKa9b7Pi+Qzv\n",
       "M6yA3GsJsGW5XvDjrYTS2l8Eg3d4PsZAU8uCQ9mJTVRKrdAwiEYrOoksWpl8anhi/dv5A7ZZIedG\n",
       "26QCjqJWQ7u2vLiLu3kxPmCzJFT4Lbebfezp+1VFRstAaEYcHpLwz1wIeYj58X2oBFbS0H/25qda\n",
       "SXbqrWyMw3p+MpmDAxjJSfzkDKFk5h8shHCuIZVqR78iDJQYJYPTC1H3FJE+a4cyF890zyt0xmv4\n",
       "Kz/j55x8s1Yry9rPbEtl9dBrVz4ONetM5z6q/TD/8cNBvcvolX/MSMueGeP2OsBvoNxIyQzS66G3\n",
       "VmvmoKuxXN8hPki+SBArDkHApLhDA2Zaim8FxXtmqzblYaJuDZ0W9TPkN+Roh/TAfyD+Ihid6LkA\n",
       "lMQ7t9/4YZL1s5e9NdzDpHqf3dKS8AyUBEkvGynla9iMc6TlRSAp0K1LfsL5OhHIM9ri5j6y3tNC\n",
       "4fF3OlIAQNIIYgrvmjUj2ZFKw7/n2ot0LuPUgRxkypMfSdWzC74SGizxCYezTWBqH2TgAEdXaPJr\n",
       "lWjO9AUCS8o6cQeqOniIqJgAeX+xY/T/uF+M1fTci8B31U2bPlO0aggzjdxI08y0Nx27mPth33sE\n",
       "wCj4ZwbQZI0mJSawjFOnlSOaUp21Mwfs4A+fI9qNhYflMfNk1hYSPsY1wzVSUMuB1RC8Rx03xWK1\n",
       "KeLUrY41p/pW9Rz6NAcVAgJafhW7bHooUyF/aw0uliEkqEJ2B43AQyKvXpT6MyJQj+jQ8nNJJZ/0\n",
       "BXvfjwxfFDZBbNQkE4Lr4mPv4uZdNMMHOpS8ZMFA71YyfJGn9kHwiiS9LyLIYmZgBqc/uq9lOrz3\n",
       "j3dEtIvA1dNiXJH910nqOe3BCM5jpdSmS1oi9HsENG92H52u0Gkv5y/EOBemYwwGEA+17CPGHSh9\n",
       "/fzfwGy0tgWWbL3MxaJOgaf0RfdnO3IF1RKpbvks5OwOM92A+H5y3fv6IF4XZSSBgAqrycKsFxhA\n",
       "+S1TInEq027xY+dB3QmEkY+jJTdzqcVwyJuDsY7abl5ruBsx44fnsYvGsH3RmFBon2CrjA9BrDqP\n",
       "XC9ktHldTUQaZcsptFjdxwzV2TEKA9VHp6VCrTz6za//UzbhYKYOWd2edoz64aSsHEopZMGyLCtj\n",
       "XYoVmJMGO/mu04apxc+ciEfi8eFcavX+boTwNKeeGYgMxAmoS9gcrjIkDPWxO9BBT5Osgc7QExSA\n",
       "DB6ooRB8O5Pv9t1otQMKToi1VuQs4F8UKJ+woKztFm7Jjzz+XdlYPskO1FSJYwPlWdVQR0D5Fyp+\n",
       "GMjhjU5O3XU7j4y1Z8P0Z/WmldoJjY3/r0Rs6pqk0kL4yK7oBa0/UdI6c6bJ0BBgsfOTQrr5T7f8\n",
       "l6zt+rEKBPQlhSKj3AbXnYkzsnOlcsVMHhsBgCD0cjJ2wAt5fjj8dK4RS+Of3bUsWguFs8+zyOKF\n",
       "jDmnX23uQdUbVyTahIZatFgL+s/qthB1kHV7steAcv+Wn/AIYaGwQMCT4UQ4Ot+ZjVQks1uVzRd3\n",
       "ytewTehyw37hcSGst1cOi6d3ACVoI5BvY4q6OKBJlLIs+CEkBqdRUf4f81sJH5W5DozgEwvSYOGU\n",
       "QQsvlAuwSV4BBFyo9P3BMtpr3BPbpNkfrB1JGkEBWCSzNQAy4pTdr3BGnebRKvjRW2sfbS7HdzxJ\n",
       "4UhUwS8gW9met7bUJM7rbLJxsMvxBstbtDUrrljbRlxZ2d3NowCWZxtfuIYMub/nU7JURS2g3XMc\n",
       "fiyW0Rv+omL1rxqef1xAmn9e+4mAL0Md0iAReaTZhsbgDb/rMkT6wTmTjdUPP0cS3XXMAuLlMZdh\n",
       "s5IjGECdh34udrdCUs5TlA5umxEmn1L+/DOXuulBlYLP8aPjP9mr8qzKsJjx0p7jYK7JrCmBrzX7\n",
       "+CwhrQmozSOV2WJn3Em0ZrzL9jbcDV+KmnqzZueROq1rNN8CM/ybwesAcVCAI613CoUOLy6eqmXS\n",
       "Ny56KgW06MOO8TJYgT2rK2fza/Qje/K1hq9lCrVvzl41xNk++tJW2JX4RBKGEx98DGT9jmUwvbvU\n",
       "SIhagKsaqL1Gi6a2y//9iAavpaypURtoRxQuLWfY0LHdogDnqNH/lNKFM80ohlau4HFYQ/+av7mO\n",
       "VNglVr73jtK+y6QH64mUvzBXTHQ+wpnNLKuxMCD8W9/4skqJ3Yo2009WKoytr2iyMXU2BSm2Zj/1\n",
       "8Vc1GJB/Wlq946VFfFpDwtu4/pL8oFdmbBgfOxGQbDgVGS0ZUDcxdmcl8h23Muh/t2+TDxP6XBQi\n",
       "hFPvQ+FWJPkyU7VBiJkJA5FiYSxx//TncpipZomW9jVC3b80OShECC/eNj9e1W7slkRVmtSFw+4H\n",
       "hp3uhcowRI8xZml8SNQXuo7n2u4VpUYhj/j62AcbOBHo6SczDibvFPvpf46c9qHvOYm1Y2ftBseM\n",
       "ik6PUrC6+si9rX8er5M7Z4IiSEsgwExCuP5SNydvqEfCNtfho7ycnxoslY+yEJ58InH6AC2ErAfl\n",
       "AAACREGaJGxCf/33tby0CmM3ABw8e8D4kpf0TdLoT4wirECNg6fNlX6wL0GLmT6fFim1iB632pTO\n",
       "GqF79clOr5lCXUZazMwiqo6kLbHc04RJvgEM7nOzA6n5PYx97H0lFG6oZa8NpF4lziok/47MXCqf\n",
       "aQpi92AbVPT6z7fqDXa0uih/jNkYiB1khYKSaHY3h8ofyUjpK57+WIvChEBpaljDIRQYqgQNVzZw\n",
       "Hp+6Iteuxxo963ufur3jE1qWiY6kzXCWZvlSOgqrl3pdkiU+0bMHDKFgfc7MfGVBsQciEdzenvf+\n",
       "X14VC/FvyEQnu7DltCuetpF9UiTAsmU6evWQg77wbWrmNUN4D00zNTUw5VlJ6qVGFC2HV8C/DBLA\n",
       "o+/LuhhlEe9gqdHTolicHr4lBJNZJpoRZZxtfjOymWjSV86A585FeMVmGbpkSjiDY89Fy5One6rP\n",
       "Lys+krEgsxNAUdIsCCHO4az0AkffMrHVe9eU8tXO+qcf/GYc96zJWlNR0J1C4AVtUU4a/ZjoTPzX\n",
       "ZJ34TiJn5k+Nt5HB6FFZnbcUPyq0f4okqSxVgiJqnjjLllafnR9PkaQHn6omErZ+AFngZ/9dp6xK\n",
       "LvwO1zYasdgnDkZ+Z2uj8flb2+c9sQdSkufvnoGdmRk5ZLHbFN3edM3ZOe2dRHOOSQdt/9JLzL9m\n",
       "YXNQ5BiSMxIIE2lkipwxVae6FfWZ+i8ZMAL3935lUXS4zwGeCSZFY3HiH3kXqdHmLb1Qb+y+XUNw\n",
       "77LC5jx8hvskc/8mDREAAACvQZ5CeI3/B9mpqm7sARyGCMgHXodonpxbUuW3Zln6PaEtiaAVwl/5\n",
       "AD4lDfUZnJ/5IxihIA3fLbuUHRozrFrB1khZZrPzvtO98ZLdWpnDsJ5fUVCPa2voArWe2z/XeZWA\n",
       "qGnR5eT01WVneYQx/c+lNced4IVGPR4wV6RSDKVWAWbrABHgzib99+VQ7a7HQuv+xgv9dK9k0fmK\n",
       "JuuuEy8rOcYK7/sU4fMnVYoTmQ308QAAAEkBnmF0Rf8J47Rpsb48n6c40K9cUt81uRG/aUDU0dHH\n",
       "mxHuQb7lbNdNLG3wjYvaGuG3qaLXkXU2K8N+dpE4Q1VPKHVgAC4/M/lnAAAAMQGeY2pF/wfBsPVz\n",
       "Fx9oePnBkCfLx/ouPGYkugMXwK0F/AiFZHBRK8ll4SjxIiXW4icAAAFdQZpoSahBaJlMCE///fe1\n",
       "vLQGhgIwZuRaGnjLUovwCYAbWE4gA4LkgPz+nFkU7Ipoz1dWakdqvYio7bOZo+9UuVPBxYCyiA9L\n",
       "F+zAtW29NS8nltYmgUh2NCcejGvk9SI6IpBYScgjy/X3uG5wvy5i5GVfkXnay3pBEQSjz161Pjej\n",
       "zFYU4ypHfUMwg4OtrpDzWfpL1HncaYbT5IZE5YA/F/mygUTT+8T+iNH3qWH38DoQwPc7m84g6CJr\n",
       "Y/oHVJnwHR2GPO4PXW+G42TOjwp8hahnqY8ByKvzEgJDps+0P3SSaTTZj4fVneaUyNDtP47YeKx6\n",
       "SqI/DXDaW8FBJaOoanp7iGGI6anxCuu+rQWOZJjUglArCwpYs1btlhmvZqrk6+m7Wzn3AJmeE/6E\n",
       "0tGkbCVhmM7Mn+fLhanQ5oAxiekj9G6c7eTLaqA0b3xELBD7GcaxNqD/lRZlj7iO3wAAAKlBnoZF\n",
       "ESxvKUv87kJAqk55xSnETtV7GEfx+IJIAHesVzw5n+b8Qjces1dSRz/xwJDrRT2JQgA9jC2fA0aA\n",
       "do+g2PPPbYgjiQJNLkVOOhsGYpNY1Dy9kG7c+zcSbc8gYyBPtX4nFiOJrORyi/x1UR/FiBm7arVF\n",
       "hwyzuNG1aUqNgCft5h5I/6PwRKwUVlsXmrRQ81/bKQgolWfFs8h9FXqkmUGwwUYvgH8tAAAAMQGe\n",
       "pXRF/y+lzL/RIcyc+50UAxf4G+u33X/uuRv6Wa2Uxs6+KwLlwGShMB1I6qeyzFkAAAA5AZ6nakX/\n",
       "Bw3zzcD0e3NivbxpyWqdqo2Qrqmps9h25fn9h9QBFPJzCYAebdBKleOLWblsJtQGixdwAAABM0Ga\n",
       "rEmoQWyZTAhH//3hACnR9xAoHq0vU8Wij1N+QBQUWc4wuexOhx1jr6T+wyzwDTWYZX7YUXybtI9k\n",
       "bUQbbidF1EK6pakh/ZQ4wPWMr4mB8AOvYIBvStviInW8ec/qdyj0gaGypWGBNso04i9ApAE3tzGV\n",
       "auYDgLcxTciu4wtdMz46LeFML4M6bIxWEJacP+A5LAybyluMQGD97igEuqr7Yq1XDeBEQgXImn55\n",
       "mrIQ+uYRzVjndwcilixNhPeeIYkhtOUHWYhtf95q9SC6KEGZjb+wcu9AZmpXELfQU2lUmrFP2auP\n",
       "qdfNpdbSTw5y38/uXz2O2R6B+cPBnEvx33iwfU1HeYlxz1WZeQytErl4aNKnOLhLu5SyW2uKKCFw\n",
       "JMRZH1nyWLrA1bphmsEaMcptQXsAAACmQZ7KRRUsbwcmQ3oIPkmtbGXeR5hBtJXDxJrKyE7GsIk+\n",
       "QUj9sMmBCkSUuSzhZGSaYABMzwO1BmEeIaOOnZ64UnzZzL8wkN18pCQ4sZHoLd4k10ehwllntYcc\n",
       "oKm0aK2Ki+Z43zP9+QfK4rVV0jXIcIuPvi8ZJp3Q13KSXEuPF3dQstsAKJmCKWDCYXQNzpLB94q4\n",
       "lUiM9B6qbNQGh3ikawJnGIxDgQAAAC0Bnul0Rf8G4ewOwS/jAdDA8d/MsoiY3n+OECqnfBUSCsjy\n",
       "m9MS1qJWFBOhkYAAAAAmAZ7rakX/BuZHNv0pO1X2hWuL4tNVd/v0Gn1r82pnDsPw7ujE5IAAAAEu\n",
       "QZrwSahBbJlMCP/8hACr6XmQUgcKO0Ws7U3R+oznTLFi7ZQS1pcX19A/m0JD8/9s99ghY1hRqg9z\n",
       "514M2bBB8qMgT8T37TtTQAR+prksuy8n542awj3/SmHpsO4SlL+Tk7jis/rbHSwRghFifvEAiq3W\n",
       "ZZXjy+hRYO9M21tZO/Z7afmBY8gRAwSvGl44OUN3AVR557jVbB38B++kNg1LvibDWbydtveEhxS6\n",
       "roe1BJUrsYaumWTSKQD+vd7s5N/eXF+AkwtQ6fMfKSC7Yw7CT3ma0LfXPbMLQC7NhD+9NVO02HfJ\n",
       "mN4Kpe4ozGVG1W+9tjFfeJS8dygcHI8vkpXgvmANQBVL+uT/hjjPboUU6E2xZiTCe7d0E2Xv0gHI\n",
       "G+7quuPWREs9ibrCAAUbUW0AAACyQZ8ORRUsbwcmQ3oIPeQP6RHDwkiGaEwv/Ga/eADZVYxZ0oM+\n",
       "g7UmEABuZRTSMLXeADU6OgjXtGZ0K/E9bLswOlND7RK9MCwE35tCpkFSWTC/LKODJum8VTemSQrk\n",
       "U0xKuA5xvvlzi0gg0OuVJYq+uLbAPASVrv7XFWkuqvd6enKO3YzAnH177BR2+p+EP9WGOcMXJP9C\n",
       "xgUjiuMl5JUhBMqsQueysy5Q0nviydp6qsHxgQAAACgBny10Rf8G4eu43dgv9RQBQifMCsWVTOL5\n",
       "BLiWqlBQeDeql+ASysgxAAAAMwGfL2pF/wbmR8Af6p04V5Q5RjDoo2AnLR8W/4uAACEaZOTGImkx\n",
       "NpoQOmjV5kVdLf2oQAAAAL1BmzNJqEFsmUwIv/pYAmPhVUAIAsbDTTc1K/WJ5YBjvAwIUD9466br\n",
       "oL94y7O6U3c85AP8OOBu08JnsQEC5b24nETN99t0w4fQhiRtt/W6kfQtMUVj+K96TilVOGG6VUh7\n",
       "+zEmZya7OCBh3kOu5A2UXUT7iEwhgl4n6lTMfjKlKE/GQFesnPEnld34TMEp9mBdfLmdK1PKI+Je\n",
       "wG6N1aYF4fL2EumgSGBU51ecezJrdbiQBwuPdWdCXDoxV7AAAABWQZ9RRRUsXwkJ2jXclX3tMgKW\n",
       "rNBunw/xPbrHZ2vJ+PvaDQBFFnaCT4ISqtxJBM1yYE68hMSUhCCH/eiEI8xAgubGjBJp6244CNjs\n",
       "uE7ICq+GZ1dhunkAAAAxAZ9yakX/AeZBMYRBbum37oA5lRP2qGJ2225VAPwXzrCA6ixFH82etkhd\n",
       "H2in+TPEiAAABBVtb292AAAAbG12aGQAAAAAAAAAAAAAAAAAAAPoAAAAFAABAAABAAAAAAAAAAAA\n",
       "AAAAAQAAAAAAAAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAAAAAAAAACAAADP3RyYWsAAABcdGtoZAAAAAMAAAAAAAAAAAAAAAEAAAAAAAAAFAAAAAAAAAAA\n",
       "AAAAAAAAAAAAAQAAAAAAAAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAEAAAAABsAAAASAAAAAAACRl\n",
       "ZHRzAAAAHGVsc3QAAAAAAAAAAQAAABQAAAAgAAEAAAAAArdtZGlhAAAAIG1kaGQAAAAAAAAAAAAA\n",
       "AAAAAD6AAAABQFXEAAAAAAAtaGRscgAAAAAAAAAAdmlkZQAAAAAAAAAAAAAAAFZpZGVvSGFuZGxl\n",
       "cgAAAAJibWluZgAAABR2bWhkAAAAAQAAAAAAAAAAAAAAJGRpbmYAAAAcZHJlZgAAAAAAAAABAAAA\n",
       "DHVybCAAAAABAAACInN0YmwAAACyc3RzZAAAAAAAAAABAAAAomF2YzEAAAAAAAAAAQAAAAAAAAAA\n",
       "AAAAAAAAAAABsAEgAEgAAABIAAAAAAAAAAEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAY//8AAAAwYXZjQwFkACr/4QAXZ2QAKqzZQbCWhAAAAwAEAAAfQDxgxlgBAAZo6+PLIsAAAAAc\n",
       "dXVpZGtoQPJfJE/FujmlG88DI/MAAAAAAAAAGHN0dHMAAAAAAAAAAQAAABQAAAAQAAAAFHN0c3MA\n",
       "AAAAAAAAAQAAAAEAAACoY3R0cwAAAAAAAAATAAAAAQAAACAAAAABAAAAUAAAAAEAAAAgAAAAAQAA\n",
       "AAAAAAABAAAAEAAAAAEAAABQAAAAAQAAACAAAAABAAAAAAAAAAEAAAAQAAAAAQAAAFAAAAABAAAA\n",
       "IAAAAAEAAAAAAAAAAQAAABAAAAABAAAAUAAAAAEAAAAgAAAAAQAAAAAAAAABAAAAEAAAAAEAAABA\n",
       "AAAAAgAAABAAAAAcc3RzYwAAAAAAAAABAAAAAQAAABQAAAABAAAAZHN0c3oAAAAAAAAAAAAAABQA\n",
       "AA5NAAACSAAAALMAAABNAAAANQAAAWEAAACtAAAANQAAAD0AAAE3AAAAqgAAADEAAAAqAAABMgAA\n",
       "ALYAAAAsAAAANwAAAMEAAABaAAAANQAAABRzdGNvAAAAAAAAAAEAAAAsAAAAYnVkdGEAAABabWV0\n",
       "YQAAAAAAAAAhaGRscgAAAAAAAAAAbWRpcmFwcGwAAAAAAAAAAAAAAAAtaWxzdAAAACWpdG9vAAAA\n",
       "HWRhdGEAAAABAAAAAExhdmY1OC4yOS4xMDA=\n",
       "\">\n",
       "  Your browser does not support the video tag.\n",
       "</video>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# First set up the figure, the axis, and the plot element we want to animate\n",
    "from matplotlib import animation, rc\n",
    "from IPython.display import HTML\n",
    "\n",
    "ti = 0\n",
    "title = 'Convection Diffusion'\n",
    "u_mx = np.max(np.abs(U_ROM[:,0].reshape(N-1,N-1)))\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "plt.title(title)\n",
    "#cmap = plt.cm.ocean\n",
    "img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "fig.colorbar(img, orientation='vertical')\n",
    "#plt.show()\n",
    "\n",
    "# initialization function: plot the background of each frame\n",
    "def init():\n",
    "    img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# animation function. This is called sequentially\n",
    "def animate(i):\n",
    "    u_mx = np.max(np.abs(U_ROM[:,i].reshape(N-1,N-1)))\n",
    "    img = ax.pcolormesh(U_ROM[:,i].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# call the animator. blit=True means only re-draw the parts that have changed.\n",
    "plt.rcParams['animation.ffmpeg_path'] = '/opt/anaconda2/bin/ffmpeg'\n",
    "anim = animation.FuncAnimation(fig, animate, init_func=init,\n",
    "                               frames=Nt, interval=1, blit=True)\n",
    "\n",
    "writer = animation.writers['ffmpeg'](fps=1)\n",
    "HTML(anim.to_html5_video())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# animation function. This is called sequentially\n",
    "#def animate(i):\n",
    "#    img = ax.imshow(U_ROM[:,i].reshape(N-1,N-1), vmin=-u_mx, vmax=u_mx)\n",
    "#    return (fig,)\n",
    "\n",
    "anim.save('conv_diff.mp4', fps=30, extra_args=['-vcodec', 'libx264'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> WorkingCodes(Messy)/model_problem_convection-upwind-coolFire-FINAL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "#mu1,mu2a=np.meshgrid(np.linspace(0,0.3,24),np.linspace(0,0.3,24),indexing='ij')\n",
    "#mu1b,mu2=np.meshgrid(np.linspace(0.01,0.6,24),np.linspace(0.01,0.6,24),indexing='ij')\n",
    "mu1,mu2a=np.meshgrid(np.linspace(0.,0.1,24),np.linspace(0.0,0.1,24),indexing='ij')\n",
    "mu1b,mu2=np.meshgrid(np.linspace(0.1,0.6,24),np.linspace(0.1,0.6,24),indexing='ij')\n",
    "mu_convX = 0.1\n",
    "\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0) \n",
    "\n",
    "N=120\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1./N\n",
    "Tfinal = 1.#3.\n",
    "k=Tfinal/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "u0 = 0*x1 #100*np.exp( -( ((x1-0.3)/0.125)**2 + ((x2-0.3)/0.125)**2) ) #IC of problem\n",
    "u0 = u0.flatten()\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D_diff=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc') #twice differentiation\n",
    "A2D_diff=sp.sparse.kron(A1D_diff,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_diff,format='csc')\n",
    "A1D_conv=1/(h)*sp.sparse.spdiags(np.vstack((-1*e,1*e,0*e)),[-1,0,1],N-1,N-1,format='csc') \n",
    "A2D_conv=sp.sparse.kron(A1D_conv,sp.sparse.eye(N-1,format='csc'),format='csc') + \\\n",
    "         mu_convX*sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D_conv,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A= -mu2[p]*A2D_conv + mu1[p]*A2D_diff \n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    u[:,0] = u0\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])     \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import time\n",
    "# Generate ROM basis\n",
    "ns=60\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=20 #40\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[0.2,0.001]# set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "# construct Ast and fst\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "us0=PHIsT@u0\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij+=Dik@Djk-k*Dik@As@Djk\n",
    "        for kk in range(Nt-1):\n",
    "            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij-=Dik_next@Djk   \n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]\n",
    "ust=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    Djk=sp.sparse.diags(D[:,j*Nt],format='csc')\n",
    "    ust[ns*j:ns*(j+1)] += Djk@us0\n",
    "    \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,ust+fst)\n",
    "ROM_t_elapsed1=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[0.2,0.001] # set parameter mu\n",
    "A= -mu[0]*A2D_conv + mu[1]*A2D_diff\n",
    "\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "u[:,0] = u0\n",
    "f=np.zeros((Ns,Nt+1))\n",
    "for i in range(Nt+1):\n",
    "    f[:,i] = 100*np.exp( -( ((x2-0.5+(0.2*np.sin(2*np.pi*t[i])))/0.01)**2 + ((x1-0)/0.05)**2)    )\n",
    "\n",
    "HF_t_start=time.time()\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "HF_t_elapsed=time.time()-HF_t_start\n",
    "UstHF=u[:,1:].flatten(order='F')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Print results\n",
    "print('max difference1',np.max(UstHF-UstROM),'min difference1',np.min(UstHF-UstROM))\n",
    "print('relative error1(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up1',HF_t_elapsed/ROM_t_elapsed1)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed1)\n",
    "print('training time', FOM_t_elapsed)\n",
    "\n",
    "#find residual\n",
    "print(f.shape)\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from matplotlib.colors import LogNorm\n",
    "\n",
    "save_figures = False\n",
    "directory = 'plots2'\n",
    "#if directory doesn't exist, create it\n",
    "if save_figures:\n",
    "    if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "        os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "t=np.linspace(0,Tfinal,Nt+1)\n",
    "time = t[1:]\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=12)\n",
    "plt.yticks([1e-3,5e-3,1e-2],fontsize=12)\n",
    "plt.ylim([1e-3,1e-2])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 19\n",
    "fig=plt.figure()\n",
    "cmap = plt.cm.plasma\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),norm=LogNorm(),linewidth=0,rasterized=True,cmap = cmap)\n",
    "#plt.colorbar()\n",
    "plt.clim([1e-3,1e1])\n",
    "cbar = plt.colorbar()#ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "print(U_ROM[:,index])\n",
    "    \n",
    "index = 19\n",
    "fig=plt.figure()\n",
    "cmap = plt.cm.plasma\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1),norm=LogNorm(),linewidth=0,rasterized=True,cmap = cmap)\n",
    "#plt.colorbar()\n",
    "plt.clim([1e-3,1e1])\n",
    "cbar = plt.colorbar()#ticks=[0,3,6])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"petrovgalerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<video width=\"432\" height=\"288\" controls autoplay loop>\n",
       "  <source type=\"video/mp4\" src=\"data:video/mp4;base64,AAAAHGZ0eXBNNFYgAAACAGlzb21pc28yYXZjMQAAAAhmcmVlAAAgM21kYXQAAAKgBgX//5zcRem9\n",
       "5tlIt5Ys2CDZI+7veDI2NCAtIGNvcmUgMTUyIC0gSC4yNjQvTVBFRy00IEFWQyBjb2RlYyAtIENv\n",
       "cHlsZWZ0IDIwMDMtMjAxNyAtIGh0dHA6Ly93d3cudmlkZW9sYW4ub3JnL3gyNjQuaHRtbCAtIG9w\n",
       "dGlvbnM6IGNhYmFjPTEgcmVmPTMgZGVibG9jaz0xOjA6MCBhbmFseXNlPTB4MzoweDExMyBtZT1o\n",
       "ZXggc3VibWU9NyBwc3k9MSBwc3lfcmQ9MS4wMDowLjAwIG1peGVkX3JlZj0xIG1lX3JhbmdlPTE2\n",
       "IGNocm9tYV9tZT0xIHRyZWxsaXM9MSA4eDhkY3Q9MSBjcW09MCBkZWFkem9uZT0yMSwxMSBmYXN0\n",
       "X3Bza2lwPTEgY2hyb21hX3FwX29mZnNldD0tMiB0aHJlYWRzPTkgbG9va2FoZWFkX3RocmVhZHM9\n",
       "MSBzbGljZWRfdGhyZWFkcz0wIG5yPTAgZGVjaW1hdGU9MSBpbnRlcmxhY2VkPTAgYmx1cmF5X2Nv\n",
       "bXBhdD0wIGNvbnN0cmFpbmVkX2ludHJhPTAgYmZyYW1lcz0zIGJfcHlyYW1pZD0yIGJfYWRhcHQ9\n",
       "MSBiX2JpYXM9MCBkaXJlY3Q9MSB3ZWlnaHRiPTEgb3Blbl9nb3A9MCB3ZWlnaHRwPTIga2V5aW50\n",
       "PTI1MCBrZXlpbnRfbWluPTI1IHNjZW5lY3V0PTQwIGludHJhX3JlZnJlc2g9MCByY19sb29rYWhl\n",
       "YWQ9NDAgcmM9Y3JmIG1idHJlZT0xIGNyZj0yMy4wIHFjb21wPTAuNjAgcXBtaW49MCBxcG1heD02\n",
       "OSBxcHN0ZXA9NCBpcF9yYXRpbz0xLjQwIGFxPTE6MS4wMACAAAAO6mWIhAAn//71sXwKasnzigzo\n",
       "Mi7hlyTJrrYi4m0AwAAAAwAFUEq0Xzir/B+rEZgE/K+7XY1XYGI2QcOBwavhpoGeuLb2ooQcIecE\n",
       "t/OfeIXTk29d4GpjD6gUXdZB94LQyqO3syvOufBCukD9vazLizAeEeJWHDMrLO+8hL/sI6Rg8pqE\n",
       "6MgxcCmxlax2LGTvRHy601+k4ptdg0bOISxRPMXCQ0D5lly2rQ0NuMKvMQw5PEZReiXa1WtVbcKw\n",
       "7u6ZR5h35zShaDdQoncoY30EKKYiFF1/g5sfQoeYv+f0C1Z1oZLgv6c2EFLr/AUcSMb9zcsmofde\n",
       "iup9F04Mk64TkyMvzlSp7AzL871gkHw7iBKD0xy2WiUxYaI7EwBHP7pVXEk9QBIt7OP5pBX9ktmd\n",
       "WmkuOunj30M9p0NNqNuAYQH14RuEOCkBrPdCs3pTGDQ1bhvESvncm+3NP299g4Tx3Nz2bDLVbkcP\n",
       "DOSVKkjaHnY5ZsFGvqmxjBh4Tzw2JSb+yZZ4uFqx7Hnj/j2kqGE+BXJzzL3g/wWqeWH0ug2Jgph2\n",
       "soxzcQE5iYgzyS7VtfP2DfTN1COTM+YhTcG2d7riqPJyEqmhAlf/pqLjhYs5+2TnR6T0GFxMwI2n\n",
       "+XSD7H6JuORygk4e3UcZAZAMRW3T+n0Ih52nHcakdzCAT9E51meQes+xF00hR6yd7P2Q+Ov1H7+J\n",
       "zONWnq/OUy4hhQtJXTpTN4xgScUKLW+pQe/BYJyiM9HRUb7eTtO8baLObq5b4+mFehN2OU8rvwA2\n",
       "sJTMwbTQ8AMz2vA3NLW7qawo8uGiVJoGYDNRWrL/kuwAW+voJVmPFvtgXPKnGxxaENN+PefPCjKS\n",
       "5u/ha9yhF2/I297kIiu1+Voh/bD3PZJFhKLa+XwBWT8tGYsDtgDcj7GSuze9a5f1bjF4puDtqZ7Y\n",
       "17pdlYMFUIwyx47lPxNvTARpWAwAAr+B9+PU7lqm3byjf+di8rOoz4vfP33XGRzN9YRiquf2Tz4b\n",
       "yHamODZmXuZgYnyH2eYKgEB3aTjqBbvvsNLx7XGbSOYHFp82LiwTLq3AVpKd9Ias/iwGPSbaQLyS\n",
       "ZiKW59RRObn3QBP3eO+dHxXINvirFqmcMi559iZjjs2ESClXnCS42R3sVPf1xAWlkosfX1ZzAVN0\n",
       "Eu2Me9S9Pt2+IrTAYs5VJ3G51axImezify/Ide3wwIZffHYkeD3ZC8SGqCC2Voha//Y/n7zNSWLn\n",
       "h+1FAQd01tJH40SWwJhkdYBoBhukKfIWoAAAAwBuLO5dEX+el+Hmc3Tu6n0F1JrVf9iCIs3wtyN7\n",
       "MrTZKGXNivSJTFvHGyncfkq9LgSkO7ufy9jSOFy4dsNx8UvpW3kWNMfv2udJ/HQOxPsuWiZ5Dvzz\n",
       "/nCHgvmnieRze5rEsunNIRbDO7VBz5L5HNcSyRp5RPWQElIcoVnT0M54029MtNVj9a/IlCDmIN2M\n",
       "67ujT8J7iZ4eqpXzum65ZUtLR/eiuslGjkl6IxVpq3KyRdzofVlb0WR6sXLl++af++gEsxzBdXgE\n",
       "4UQUM/1/v4EalY1cf8N+9/wmv/9E6enZZdeEeU+LuSB3n6dGSoKA8tFY5jGlxq6N9VuSVBGdmK88\n",
       "rMCq4rGC68eHAfeZiNIWzlfV1OovSe2LkDTT39pYZeySJZn+W7655+GJ6+VGWwbWCvgZ9M2TKUOa\n",
       "9bGexVJ6nXlJeZlwygB9q8Ine6/i3CE4mUjnIR9EaQAxF1ffY4mkTEyaulcnZdAeLSWjK7emzFp7\n",
       "Ji+pnVGZFQsbOX4YPex+qZ9EtLQHGghzK4WpIP36wWCJdgpwyFJfsCcg6CQf13MCQ93P2OfKeMYs\n",
       "gaztr5ali9x0TM2mIjST26GJwOf2DHYQj9gdxL8axVijQ7usMIDRsNWmdFKHNusX+YnMu4V/E9Oq\n",
       "6t234tHube33D3WwJFC3qnWM/+ppzkj0uKaoxRhqtEiEXWXnqHduZrp7ADVJbGYj3aBHIhxqr3sj\n",
       "MkW4XGXubtCQx3Uvsp/QlMtqmY+L4m3tN3gyNmEJd9AmJXCeim+NvokaXSf/55JH9jc4ngMl+nqr\n",
       "57VH4waI1CnmPWw2m7vP7cFLintf0j5a8U8oULU7Ki4l6E8MNOD1nC37N0gYlaBhF8DqGY9PDBhT\n",
       "B749VWvEero3b59yXaeTT6iNdgym0KlCXqw1qNbDxSXc+39PHJflQulxSHk+kTw06zBjGDMCL2Zo\n",
       "Oho99sUcTJKA8Zl3NfTWa/rmGAAA++lJJ0BOSX3bZGxub9FRHMRiI7YpGjnNgeOKgwaLefFqEtiE\n",
       "1YG1XeBGYfXGzpu9eByM8MMu1d8TyKH+9y+imYvCP39adnP6Phyxjxx0DwEkn1Uq6LkTTI6G/JFg\n",
       "PYDxYPEDAxDQF0P0vwapOIx4cWRzfc8AKNeSH2bXYUj2vGy7/HHMMUKPbYnX17FX/2T14H2Fmayr\n",
       "Uqoq8YeJ3zo+FpmtAr2yekOFlji/6Y7wBL5E87jrZGQVuxJYZ2zo6sjKXTYgDO3Kylp4ncOXfJUe\n",
       "PTG4cKQI4JSdzj6qtnF4u2zXch0D+Bhs0+gvLWUAbV1QdbOSSfSCB7RbocTvwIM1djpTpryzHrgY\n",
       "h7TyjeGQ7v0PmBU/1ffG1oaR7cJD4XsfJz+z+M8nSxS27D3KhyTo84orGNWHpFKnI9qdEo95ks8t\n",
       "86l1UrzvOG5IZ2e+au0aHMlZXtZs/8P9x0RFgTvAtMOsdM+ndmmWn5N86QGt0nz97GPpXOoaZG+4\n",
       "mqPqQfYbsLs5wKjwGU/oJAI8EmZaKgkEl9Mf85OncxnkARZ+B6GOBANdNvXQFqR5gj3PwnJB8cD4\n",
       "NSHP/uBnv4S490/ipOR1MiiD1OJllvC0ywpe4HvK3QrW4VfNeV6BTfloEjsxKaV974AITBS/yTjp\n",
       "bE+dCgyNqVr7QaNV6S8gz60VzOCUUtERao7RTb0HT0B2uzmOMYkBUiiwhdaDTdHc6Tfr8g1ksFJO\n",
       "tCZ455OsZJRFDa1dnWdzYTUVbayBtZJah71LCi4QdQE813a1TNpnjhafc28vccumVdZ2e+ngPS84\n",
       "vyp3sCtvrhq3NIG4b39m4PFjFAYooc8CN1lh3wKz2XbgZlzIsBdx3LPph7KTpJxfw8zjwJI0HaEV\n",
       "TBCvH0XeqAFkeAihlztdopvvS651zIUh58CDXcUCiHFygC9sSckrlMGfXHvt3u8fnWBzWOYJxy5T\n",
       "jIflsSvzeFTB4WlLZixiQu9t0GodnPsIo6v1I7YIRryEjLun+tfXkZG+gI7igGto72m9KxBjB4GX\n",
       "aDDbUBW1b/EtQrm4I2FfcoWnFHpMPq7gRZDHij7pP9s306l8JrJyg5L/z6Tjp93Klq8bA9tzQ6x7\n",
       "S4LOVBb/e4sNsHqW3mjE4yGqwMnddYRy5oVFz/b5VGUA9WXwyzTbm98iH6xtCil+5U8XMVU/E5rz\n",
       "zp/Fk69Fdqr7yLd0Qa0Ik0Ir6Ag9+EWlf3kM5QS37VAugqPKVN4wkB4l+1my6eFQnh1sCj89i0ra\n",
       "BXoatCoPj4h6+tKyo/WixA5ZhTp4fNtDcbVC87qPEnIEMUQtvugM9Ltqj84oQ9kusLS+P4W3AiSb\n",
       "E84lLl26ZS1ZjVw2DxA59Nv1b+3vcQRBAhL61PCSNUiZwq0HrSXsrdJfe/CCs4/XwM5t4hVcngUN\n",
       "jTrUkVi256KsgvM40EO2NVYhvcUOOKoA+317kiDBv7oX5fW/FyV3PBDFjs1FHSqtLny9Pd4B37I9\n",
       "eloVH+/sPpWM05zpMOijUOSTyV7SUN7i6oD0F6dCtv3LnoJQROBI46lzM8UBkgBXA6c9cRafptaB\n",
       "K4J8KmJZXx/JVyOtssnOfxr+cTRL6R44PrO6ZoJEFRBNeGERfGdkjnHzvOBnUmfDd//27v/55dXP\n",
       "VJZAPzQufB/LavyJE6dThfsyfF9jjBrdISEOy1hfBCkxIGks6HswyR+BzKZpPHU+Qh29RRjUHaw1\n",
       "kUtdWqhnXezdCjkbkZZ8zzqoYmj7CvUnoJuj9eJ//hcxp1j4z2b4/Bf9zderKUEsnVlc5pIDk/4v\n",
       "d8JdP+pmgzQG2nEJDxs2U8lIwirfvr0p6gW0KZyPPzFZgyLSzFwS7Oz7GJ2mnfNewOgSn+TSmydP\n",
       "UkDGG7ItzcnJV4rfv4M0lM4saXoOVGL/0AOa8sdfJ3eikwP/RhA0z1J1a5ON5mWNjy/uwSd16VEW\n",
       "d8Tf4Gs9X5ee9Y+t6wqgMWQ0ObO5TaFBHNyU97aIR3FfG8xYOm5QpvtSbUmT2NwdzQ+zrPumwHjr\n",
       "16NDxyOh6UtoDlP9gcLpb/RpTuwZyyk0vWP/y0cCG/+lG7+0+ILnto9bNLEbuuDlbcyxcUtAjqlB\n",
       "Z4zcsXcxxQrRwCTEnCAwBDA/ZkW9ICkNwuPw/xC2518Q81B6Iebl2GCelaZpox6fPcL0qEwvmyMS\n",
       "ILFeZDlfT+mj9K1j/Dh2719j7wqDHEKZPNxMWZhOEkvDKiNZW5UMO44OrYwn+U5LvTPVJirfv3sp\n",
       "zJHLuiB+CdofxL0Fd/0vx8Rd/0rW2xjdfmQ4He6dc34fIazuxkVUk0L6+Lp+09iHNHqCA/Rgyq0u\n",
       "XXDWG7pBl6lLrPfVlOVzs9jxLNnaA4IPiWNMX3kyZySfeu4j8eOVnJAURz+Eo4Dy0bzZmHQUTN4J\n",
       "d01UOPDAaup3fDjcqCaRLJZhbndoV0ieFu2/2GNxjsBVv2nXTVqW9MT8CyeUVcnSqLPCtLC/YCjv\n",
       "kcn3lrTQ7PJ51LBRVWXzziVsAjkCQEvv39DRwuQQLiUd/O9e+cPwQP/5A9Uvt8+DoSemTO2YmeTF\n",
       "DKriaQFsP9bDjdx9LhSkacwnG00dQW93shE0vEH4CR0+rHHfAv+FVP2xL44Hcf0/5dT4kIdyXP5T\n",
       "0Iipxd4UOG31UmN5SWS6sjtbMXfqgDAUe7xKCW3n+4zAYooHicjsEIKBjSXmxNGOOi14eWRZFzRn\n",
       "l+kccFQY3VD9ANHUfpBQ4EskQ0oNL61eSLB+GrFtZggFcpZpqksrVSP+jCQtUv9irI5WQAWiLvWZ\n",
       "AMJEEZH6vFPJUKErLfpTdwRHy5c2LCSRARrz+YwzDHLk/oNcAAL7AAAB3EGaImxCf/33tby0G06u\n",
       "F83ACOe3nYkIb3+zzwzlxV+ElYVMuIrPB0DaH0ND9czFmoU12QxMQF+x71T3tlmle18GZ5O1fTNO\n",
       "nL7Z/XTs5nn2XROwDBKV9p3QweTBlsdCuxjh9/Tx8/tRjyhuyb4IlSJ4ACOi4CHZK0N/zqw8KykE\n",
       "AIR9q8SxG5MpLTIfwjAKHx9dSBzNnmzwcKZ3pwaSQouXe9/L2ay+smtY9hUFV6z3GXTC4oe7KOSf\n",
       "B/hXY2So2wXgoXd71QJWrLIelNpLpwnn63rm3nwvvucocs9MaZEsfl4SFwE/3zY8L5sV5nYcD3YK\n",
       "zQ7O9zUtfvkabKgqcKim6aip79IbLssqvna4dfVolH+vUIvhJpuFaO3YCtwhs8rRAO5cGUSYzO2W\n",
       "0n25dND3lB+9CucbQjAKy4BaP+e+jxatSB17WATlbmnRF8qG013BtCBU7jU7EtjTPkcYy/XsfQwM\n",
       "6laaegnX6e//DQfzlmEegoIijycsflHyHGDWWwqVt5QYO6ilCNdcUmijkj+NOx6ekljo19/uf+VB\n",
       "FnyTiWV1SqG2W7cblCN85qXOOTiDp7bblkzWyu2yAKsNMrhR4rATY4UexLS2p3bG4qwxRqNrOpCs\n",
       "C/cl7duAAAAAaAGeQXkX/wvOTgqyKlBLDP7Q6/MYdduzDl3oALq8Y8R9pU2OufQANeoQlqzti6df\n",
       "Ecu8agdIpY4ymjFn6BHSZQ8qP87LuqoLriLuW283fb644qTTwAc5RqfNVFfCQbo99PZMIKHA7P4b\n",
       "AAABLUGaRjwhkymEJ//997W8tBtOrhQz5AEYE95w6kQ9Vqthokxlc+WklO80jyeMXP9DOZ35rcOc\n",
       "EVnVWjvLInrSgYcbGL2V6+0beggjmEmI+UVxONJ26QdYAK7WQSwOoxRIN3726WoBcrxkUy0ub/Q5\n",
       "o7XqEMuZKC96aQuqBcrzcrTqHG6zI3xK343Y8v3ND2WvBe1xSthQ0DhU8Uxb5bq/GTQN6FLrUq+3\n",
       "m70okzX0Yl+QKX1oqPJZ+W5W9ZFC787tZ6bQ0UfFoATRh4Iu3U7+A++xBb65/oOkIdhvvT+kBB+U\n",
       "itDRHtSXFVfo557UBNHZ3hF/MzJ6mKmFQgy+ThdkUol9QLIiMLgwlaCn2E/Y+99X/uXqjk5phKH/\n",
       "8DSDzfCMbtX2Nye+mlge6dmMzIAAAAB1QZ5kalPG/wmDkcTPosa1QyINZLiZ0NDHGFLQlPqk8A+1\n",
       "rU8r25J2z1n4orWW8plP2odVdjfTV+wYkJUvbvo6r7NoYvfqELUAWDUR4Y1+ERObLXhL3NMtvRsc\n",
       "cn0OsKm9Zf1wDLl8eh5+xKBP9D+n+zBvIRmBAAAAXwGeg3RF/wbSO20x4lvW7sv3yRndgzsPwBTl\n",
       "7VDOmqVBJfST/h+eYmz/d9MHkAPgL+UZ0RqZLifvo4nauUAVWXM0w9d7Jz3gj+WONx3h7Iwtv039\n",
       "b/J+7SQoC341ucG1AAAALQGehWpF/wvOTaMCfdgLn4flQcmBIIJ288C8CV5Y2Q6jfk/etIigA1E3\n",
       "hAEywQAAATxBmopJqEFomUwIT//98QNzYi/yvnLEZnVa5QBEH+kpXzhAoX9hTxX7V9fcu1LOXtaJ\n",
       "aj1e35VdVcTvcNHK3YkH0Lu8wx6umvCqsr23ew/iEmc8zvEhVamTVOBvfNQaIKlA7nZ1uzfhj+0i\n",
       "bOE7/JOKdVAuM7PRLeHmw+WriMsq2FxI3jsT1Hpd6r+BZlmhGpUS8vLs6+hrJW1kAwfV8AWyu3ki\n",
       "w/Tv0NY+/T4o3pGckmJ87atcMG3vir5UtR5gUDzyzji1fYTalem3CN4GIBJUSpnbLcwkZM0TGk9s\n",
       "T5f3lot7Fz+KOa0XBVw2xpz13oHGr+J0Wu7N+W4zoB1Z+foHn51+VJ+/FfNBAUk/wvyaac0dosu8\n",
       "MSw0Zj3OjmsavaY/DpiDJJMLWwgzEUeGw0HJOlshrnfppoxqCioZAAAAiEGeqEURLG8Jg5Hq0bnc\n",
       "ghf3FBwIyNynz2FzYz+6WSoXcmOJ+r8zjNOf2fhTHapAwt19qUmjA+lRqzaHE4KY7N7VvRn/8QBX\n",
       "I2G5h60MJseXhQGghR/5/ewDyxsE/yl+7QkQatiDvKlxWA5ZAFsjWYAS/AU0oxz2u9B3qAckejir\n",
       "+uHisUDVxOAAAABAAZ7HdEX/B7yblvNxFqTnJLm3CtSO08tFFT1BPkj4C65ssFXExL9VMgAh58YN\n",
       "CkQEqKjEcOk2WKt73IycMyHdgAAAADkBnslqRf8jLeuFIXYVKf154PQa4c5YJnrVuSogkGGhkdb8\n",
       "pUrQAP2x+xfApl50wZ1/2WwRNG9Kd1MAAAEdQZrOSahBbJlMCEf//eEFZuq9kdxJsDw+NwH8RSeR\n",
       "ACKL6d8CNHzKf/avFePYfkqOEXS+XF4XvrRS2fZi7x1ZarSXeQMyFZY52Mn0uSqchDOnQUHcDIWu\n",
       "VH4BNgFcPfpK1wtBcubxf1E1qqgewMu3hpOSCjJCmfyWstQIB2YU+B4WyFfLIWevwW7/WwjeNVhd\n",
       "61DAzR39AnWFb3S5TFdTimMucsMFW1PZ5FcaaoU1Ro31kJsdtqxubVvIQM+8roTyQRApDxEOpps0\n",
       "eO9MgiGNVFDKm4+i6TtNZolWVMJYN1vvFXoFAU4ECfCzuqlhpT6JhYdHMiCQ5Ihs3TtJ4HFfeEit\n",
       "jpwubeDkyBT+9KKt70SiM2pW52cKll+tYBqQAAAAdUGe7EUVLG8dwxdrO1AQp3b1LCe6AekbWcHH\n",
       "TBJbgEvTZpNcGwzd0rd+YPl2Az56kPQCfLmzf/4gCbQeqklRZ2cFvCstj+z5RzpE+lnlF0VeqERE\n",
       "b4u0SCzmCV4X0QOBw9AOgGUwn9rHt5LQRifajNFcqtJJ6AAAAEIBnwt0Rf8MFyId6YPxmGPnmTuZ\n",
       "Yt+7VcMKs9zQMOBNESWJqACIfLK/gfesdYtpRrojZNdT3k/ili6/L8OR5ihMZsEAAABiAZ8NakX/\n",
       "DBIUQcRtsUHTI6VtoHS+cEN0LiRDqRjKNqs9LsUN1YZ/t+b6Z6O3UALEvBny+sOXZGGuE/ncCFki\n",
       "osNKcO+45RqIh7I4LZJpXBCxEJC0yV6/33HHvuCv+TlHAQ8AAADqQZsQSahBbJlMFEwj//3hAFQL\n",
       "hOBklTz+Rj1KodmWnL+zR735G54JxXgHqAIq2OHSKD5tJqO9l9DjNfGBSFgQ6mVOsCSWJduyqtFC\n",
       "78DJiuBEuhV/a9lpPIviBCcjqq5l7bQlMQrtin1Yqk+rpoSILoa2gB5uh56fp8Tuu2Wl1NT61uG3\n",
       "O4HfKpTwQNKAGjUIH/hJWpoEzADSygCHr87hox+J+8RreflG9IZ9uhbQMjUgPycn/TVLvKaaaXKv\n",
       "vTm9ZYSYEVeDCh+g32qvwy1P0ilGUOmsEYYMrpQg88AzylBtDiuCMSseu2OBAAAAVgGfL2pF/yMt\n",
       "52KlAIFIoi9dFi6ZJVoohPyB2SK5UZZi+gKIsuQcABEKlVvgJF84znCPH7z/JHPXrU8mwuHWmglU\n",
       "p4b5cyKWgSkz1E8rfMqNvpUWskVAAAAA+kGbNEnhClJlMCP//IQAAViwJfP1HSdJeJ3aZpFWSF5d\n",
       "LkgEzJbwjitBv7FAZfY7ljq0PqZfa6AvYoX/JXqVX1qYjOqwfOtbnY/tqQffXkYmp0rO8H7dD5EQ\n",
       "dxX8CTWQxMkXrdOVB/BFAWmRYhxDBfAgD9NTS7RTZ7YUWUdSZEs2JwXt1kyGotl/gXb/j6ddgaHZ\n",
       "jUJNPRZ0tbw4gUy1g46YJ7qTJb6rHfBEbjdYnWqnuKLpfdvUdBUm9hVI9yIig1JhCHHn1lKerE+o\n",
       "rVgimoQg2PugVBTIM9Harok9wX5urQYMg7/eOsExgdxXT1OBpjqAyVOwcCyF6GoAAACDQZ9SRTRM\n",
       "bx3DFnBfdMoIv5zezIaT7B+Ii254KssJAx1xNMOlYie7B0PF5TSi0Fzz+xst7fLnhwziaUUZXCNA\n",
       "MvfhwGsmOXYL0U+qO7/eNUQrW8yT3+4UlGbKXHhi5up3zb40KRa0ztS9VgTR7QEU61+LNaRuobcV\n",
       "j6kI1hSLJPSYXLkAAABJAZ9xdEX/Bwyb9cVo7dl8awOQObDfoApHujOlWVPxqPviAKn4UHZ2zS41\n",
       "dBK5beHoTr098QAFdkNmUxL7laeDx1bp6mAa2GADQgAAADQBn3NqRf8HEbET4/noxSpLWJ7+Dxb7\n",
       "3DIep9Wvz4esLtk4W07Ges6AAEQ8C2HfgzuPgYrIAAAA4UGbdkmoQWiZTBTx//yEAAFh3CVKNg+n\n",
       "dgesLardi34+JGbarb6wRIAA2F2NJx2UP9baHuvLmPZBOL+LND2zMPxf1Hq1VgMBRt9xPYKQNRSS\n",
       "GhlpavIx4+XWOVk8C00K4HM/awj/zvlVGaDsZTV9WuUN5esOh6KDs+L1ejK15ODHkJ+mgpDfE2B3\n",
       "OMajA7Hc20PF0K/KCXezh+LrY1OXPV++ojq4+G3FCwCpWvqENrAbJZ8c2EEsgJ0v6ho80SpiVsE2\n",
       "+uDUCp/xbUcfyE9UgzxTHPWyVCemO7xhJjU+pjLmxQAAADcBn5VqRf8jLedipPMM6HlAgbR0/ZvV\n",
       "apPEbVRYoADXFwsjU+GeGd6dlnLzK2crYS6dp1dAvTOgAAAAxkGbmEnhClJlMFLF//pYAAVKXEuS\n",
       "tFHVuc7rVrl08TlSMS/tkAB2sJV3WpNddwu5cvx6DfSMEGlKbsICvxmDdnK4aNtnYUWlwxz7nSsF\n",
       "6qJ2YSjVsAfMkJLEnQbVxG45C6Q/6EQbWR6tK6+3gR6nh2TeCAQsFd9+0UlxOZxnrGlEwPqe+eFq\n",
       "87mGRSaHxTNHxU6QFXEUhiv5qZM3QCygUGp5kGBIa/2i4j8NGe25Tm1pmrsvoAg9eCgklLzUt7fE\n",
       "97EwlMer0QAAADwBn7dqRf8A1c+Cs8P2ACiZRUETbYADg+VVqhZlVGd2dc+v2J2HkmjAHdOe/YgZ\n",
       "myGyDm73/8EmUUqSRcEAAARZbW9vdgAAAGxtdmhkAAAAAAAAAAAAAAAAAAAD6AAAABkAAQAAAQAA\n",
       "AAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAAABAAAAAAAAAAAAAAAAAABAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAAAAAAAAAAAAAAAAAAAgAAA4N0cmFrAAAAXHRraGQAAAADAAAAAAAAAAAAAAABAAAAAAAAABkA\n",
       "AAAAAAAAAAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAAABAAAAAAAAAAAAAAAAAABAAAAAAbAAAAEg\n",
       "AAAAAAAkZWR0cwAAABxlbHN0AAAAAAAAAAEAAAAZAAAAIAABAAAAAAL7bWRpYQAAACBtZGhkAAAA\n",
       "AAAAAAAAAAAAAAA+gAAAAZBVxAAAAAAALWhkbHIAAAAAAAAAAHZpZGUAAAAAAAAAAAAAAABWaWRl\n",
       "b0hhbmRsZXIAAAACpm1pbmYAAAAUdm1oZAAAAAEAAAAAAAAAAAAAACRkaW5mAAAAHGRyZWYAAAAA\n",
       "AAAAAQAAAAx1cmwgAAAAAQAAAmZzdGJsAAAAsnN0c2QAAAAAAAAAAQAAAKJhdmMxAAAAAAAAAAEA\n",
       "AAAAAAAAAAAAAAAAAAAAAbABIABIAAAASAAAAAAAAAABAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA\n",
       "AAAAAAAAAAAAGP//AAAAMGF2Y0MBZAAq/+EAF2dkACqs2UGwloQAAAMABAAAH0A8YMZYAQAGaOvj\n",
       "yyLAAAAAHHV1aWRraEDyXyRPxbo5pRvPAyPzAAAAAAAAABhzdHRzAAAAAAAAAAEAAAAZAAAAEAAA\n",
       "ABRzdHNzAAAAAAAAAAEAAAABAAAA2GN0dHMAAAAAAAAAGQAAAAEAAAAgAAAAAQAAADAAAAABAAAA\n",
       "EAAAAAEAAABQAAAAAQAAACAAAAABAAAAAAAAAAEAAAAQAAAAAQAAAFAAAAABAAAAIAAAAAEAAAAA\n",
       "AAAAAQAAABAAAAABAAAAUAAAAAEAAAAgAAAAAQAAAAAAAAABAAAAEAAAAAEAAAAwAAAAAQAAABAA\n",
       "AAABAAAAUAAAAAEAAAAgAAAAAQAAAAAAAAABAAAAEAAAAAEAAAAwAAAAAQAAABAAAAABAAAAMAAA\n",
       "AAEAAAAQAAAAHHN0c2MAAAAAAAAAAQAAAAEAAAAZAAAAAQAAAHhzdHN6AAAAAAAAAAAAAAAZAAAR\n",
       "kgAAAeAAAABsAAABMQAAAHkAAABjAAAAMQAAAUAAAACMAAAARAAAAD0AAAEhAAAAeQAAAEYAAABm\n",
       "AAAA7gAAAFoAAAD+AAAAhwAAAE0AAAA4AAAA5QAAADsAAADKAAAAQAAAABRzdGNvAAAAAAAAAAEA\n",
       "AAAsAAAAYnVkdGEAAABabWV0YQAAAAAAAAAhaGRscgAAAAAAAAAAbWRpcmFwcGwAAAAAAAAAAAAA\n",
       "AAAtaWxzdAAAACWpdG9vAAAAHWRhdGEAAAABAAAAAExhdmY1OC4yOS4xMDA=\n",
       "\">\n",
       "  Your browser does not support the video tag.\n",
       "</video>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# First set up the figure, the axis, and the plot element we want to animate\n",
    "from matplotlib import animation, rc\n",
    "from IPython.display import HTML\n",
    "\n",
    "ti = 0\n",
    "title = 'Convection Diffusion'\n",
    "u_mx = np.max(np.abs(U_ROM[:,0].reshape(N-1,N-1)))\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "plt.title(title)\n",
    "#cmap = plt.cm.ocean\n",
    "img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "fig.colorbar(img, orientation='vertical')\n",
    "#plt.show()\n",
    "\n",
    "# initialization function: plot the background of each frame\n",
    "def init():\n",
    "    img = ax.pcolormesh(U_ROM[:,0].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# animation function. This is called sequentially\n",
    "def animate(i):\n",
    "    u_mx = np.max(np.abs(U_ROM[:,i].reshape(N-1,N-1)))\n",
    "    img = ax.pcolormesh(U_ROM[:,i].reshape(N-1,N-1), vmin=0, vmax=u_mx)\n",
    "    return (fig,)\n",
    "\n",
    "# call the animator. blit=True means only re-draw the parts that have changed.\n",
    "plt.rcParams['animation.ffmpeg_path'] = '/opt/anaconda2/bin/ffmpeg'\n",
    "anim = animation.FuncAnimation(fig, animate, init_func=init,\n",
    "                               frames=Nt, interval=1, blit=True)\n",
    "\n",
    "writer = animation.writers['ffmpeg'](fps=1)\n",
    "HTML(anim.to_html5_video())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# animation function. This is called sequentially\n",
    "#def animate(i):\n",
    "#    img = ax.imshow(U_ROM[:,i].reshape(N-1,N-1), vmin=-u_mx, vmax=u_mx)\n",
    "#    return (fig,)\n",
    "\n",
    "anim.save('conv_diff.mp4', fps=30, extra_args=['-vcodec', 'libx264'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> WorkingCodes(Messy)/model_problem_linear_compact.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max difference 4.447610722308967e-07 min difference -4.129098965946834e-07\n",
      "relative error(%) 0.00023110232853934337\n",
      "speed-up 60.00165218015947\n",
      "High Fidelity Model 0.5974409580230713\n",
      "ROM Model 0.009957075119018555\n",
      "training time 106.72352695465088\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import time, sys\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.sparse.linalg import spsolve\n",
    "\n",
    "mu1,mu2=np.meshgrid(np.linspace(-1,-0.01,12),np.linspace(-1,-0.01,12),indexing='ij')\n",
    "mu1=mu1.flatten()\n",
    "mu2=mu2.flatten()\n",
    "no_para=np.size(mu1,axis=0)\n",
    "\n",
    "N=70\n",
    "Ns=(N-1)**2\n",
    "Nt=50\n",
    "h=1/N\n",
    "k=2/Nt\n",
    "x1,x2=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "x1=x1.flatten()\n",
    "x2=x2.flatten()\n",
    "t=np.linspace(0,2,Nt+1)\n",
    "\n",
    "e=np.ones(N-1)\n",
    "A1D=1/h**2*sp.sparse.spdiags(np.vstack((e,-2*e,e)),[-1,0,1],N-1,N-1,format='csc')\n",
    "A2D=sp.sparse.kron(A1D,sp.sparse.eye(N-1,format='csc'),format='csc')+sp.sparse.kron(sp.sparse.eye(N-1,format='csc'),A1D,format='csc')\n",
    "I=sp.sparse.eye(Ns,format='csc')\n",
    "\n",
    "# High-fidelity\n",
    "U=np.zeros((Ns,no_para*Nt))\n",
    "FOM_t_start=time.time()\n",
    "for p in range(no_para):\n",
    "    A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2),format='csc')\n",
    "    f=np.matmul((1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1)),(np.sin(2*np.pi*t).reshape(1,-1)))\n",
    "    #f=(1/np.sqrt((x1-mu1[p])**2+(x2-mu2[p])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "    u=np.zeros((Ns,Nt+1))\n",
    "    for n in range(Nt):\n",
    "        u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])      \n",
    "    U[:,np.arange(p*Nt,(p+1)*Nt)]=u[:,1:]\n",
    "FOM_t_elapsed=time.time()-FOM_t_start\n",
    "    \n",
    "# POD of solution snapshot\n",
    "W,S,VT=np.linalg.svd(U)\n",
    "\n",
    "# Generate ROM basis\n",
    "ns=20\n",
    "PHIs=W[:,:ns]\n",
    "PHIsT=PHIs.T\n",
    "\n",
    "# construct Djk\n",
    "nt=7\n",
    "D=np.zeros((ns,nt*Nt))\n",
    "for i in range(ns):\n",
    "    Ri=VT[i,:]\n",
    "    Ri=Ri.reshape(-1,no_para,order='F')\n",
    "    Wi,Si,ViT=np.linalg.svd(Ri)\n",
    "    PHIti=Wi[:,:nt]\n",
    "    for j in range(nt):\n",
    "        D[i,Nt*j:Nt*(j+1)]=PHIti[:,j]\n",
    "        \n",
    "# construct PHIst\n",
    "PHIst=np.zeros((Ns*Nt,ns*nt))\n",
    "for i in range(Nt):\n",
    "    for j in range(nt):\n",
    "        PHIstij=np.zeros((Ns,ns))\n",
    "        Dij=sp.sparse.diags(D[:,j*Nt+i],format='csc')\n",
    "        PHIst[Ns*i:Ns*(i+1),ns*j:ns*(j+1)]=PHIs@Dij  \n",
    "PHIstT=PHIst.T\n",
    "\n",
    "# Run Space-Time ROM for arbitrary parameter\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "# construct Ast and fst\n",
    "As=PHIsT@A@PHIs\n",
    "fs=PHIsT@f\n",
    "Ast=np.zeros((ns*nt,ns*nt))\n",
    "for i in range(nt):\n",
    "    for j in range(nt):\n",
    "        Astij=np.zeros((ns,ns))\n",
    "        for kk in range(Nt):\n",
    "            Dik=sp.sparse.diags(D[:,i*Nt+kk],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij+=Dik@Djk-k*Dik@As@Djk\n",
    "        for kk in range(Nt-1):\n",
    "            Dik_next=sp.sparse.diags(D[:,i*Nt+kk+1],format='csc')\n",
    "            Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "            Astij-=Dik_next@Djk   \n",
    "        Ast[ns*i:ns*(i+1),ns*j:ns*(j+1)]=Astij  \n",
    "fst=np.zeros(ns*nt)\n",
    "for j in range(nt):\n",
    "    for kk in range(Nt):\n",
    "        Djk=sp.sparse.diags(D[:,j*Nt+kk],format='csc')\n",
    "        fst[ns*j:ns*(j+1)]+=k*Djk@fs[:,kk+1]\n",
    "        \n",
    "# Space-Time ROM\n",
    "ROM_t_start=time.time()\n",
    "UstROM=PHIst@np.linalg.solve(Ast,fst)\n",
    "ROM_t_elapsed=time.time()-ROM_t_start\n",
    "\n",
    "# Run HF model to check error when a parameter set is arbitary\n",
    "mu=[-0.5,-0.5] # set parameter mu\n",
    "A=A2D-sp.sparse.diags(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2),format='csc')\n",
    "f=(1/np.sqrt((x1-mu[0])**2+(x2-mu[1])**2).reshape(-1,1))@(np.sin(2*np.pi*t).reshape(1,-1))\n",
    "HF_t_start=time.time()\n",
    "u=np.zeros((Ns,Nt+1))\n",
    "for n in range(Nt):\n",
    "    u[:,n+1]=spsolve(I-k*A,u[:,n]+k*f[:,n+1])\n",
    "UstHF=u[:,1:].flatten(order='F')\n",
    "HF_t_elapsed=time.time()-HF_t_start\n",
    "\n",
    "# Print results\n",
    "print('max difference',np.max(UstHF-UstROM),'min difference',np.min(UstHF-UstROM))\n",
    "print('relative error(%)',np.linalg.norm(UstROM-UstHF)/np.linalg.norm(UstHF)*100)\n",
    "print('speed-up',HF_t_elapsed/ROM_t_elapsed)\n",
    "print('High Fidelity Model', HF_t_elapsed)\n",
    "print('ROM Model', ROM_t_elapsed)\n",
    "print('training time', FOM_t_elapsed)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4761, 51)\n",
      "0.0007525702754141288\n"
     ]
    }
   ],
   "source": [
    "#find residual\n",
    "print(f.shape)\n",
    "#U_ROM = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "U_ROMpIC = np.zeros((Ns,Nt+1))\n",
    "U_ROMpIC[:,1:] = U_ROM\n",
    "resid=np.zeros((Ns,Nt))\n",
    "for n in range(Nt):\n",
    "  resid[:,n]=(I-k*A)*U_ROMpIC[:,n+1]-(U_ROMpIC[:,n]+k*f[:,n+1])\n",
    "resid_st = resid.flatten(order=\"F\")\n",
    "print(np.linalg.norm(resid_st))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "245.7695115000438\n"
     ]
    }
   ],
   "source": [
    "ee = np.ones(Nt-1)\n",
    "lower_diag = sp.sparse.spdiags(np.vstack((1*ee,0*ee,0*ee)),[-1,0,1],Nt,Nt,format='csc') \n",
    "Abig_st=sp.sparse.kron(sp.sparse.eye(Nt,format='csc'),(I-k*A),format='csc') + \\\n",
    "       sp.sparse.kron(lower_diag,-I,format='csc') \n",
    "residual = Abig_st@UstROM-f[:,1:].flatten(order='F')\n",
    "residual_exact = Abig_st@UstHF-f[:,1:].flatten(order='F')\n",
    "delta_residual = residual-residual_exact\n",
    "normalized_residual = residual/np.linalg.norm(residual)\n",
    "residualnorm = np.linalg.norm(residual)\n",
    "\n",
    "print(residualnorm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.7593309398643665e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#U_orig = UstHF.reshape(Ns,Nt)\n",
    "#U_ROM = UstROM.reshape(Ns,Nt)\n",
    "#print(Ns)\n",
    "#print(Nt)\n",
    "#index = 10\n",
    "#plt.plot(U_orig[:,index])\n",
    "#plt.plot(U_ROM[:,index])\n",
    "import os\n",
    "save_figures = False\n",
    "directory = 'plots1'\n",
    "#if directory doesn't exist, create it\n",
    "if not os.path.exists(os.path.join(os.getcwd(), directory)):\n",
    "    os.mkdir(os.path.join(os.getcwd(), directory))\n",
    "\n",
    "U_orig = np.reshape(UstHF,(Ns,Nt),order=\"F\") #UstHF.reshape(Ns,Nt)\n",
    "U_ROM = np.reshape(UstROM,(Ns,Nt),order=\"F\")\n",
    "u_orig = u[:,1:]\n",
    "xx,yy=np.meshgrid(np.linspace(0,1,N+1)[1:-1],np.linspace(0,1,N+1)[1:-1],indexing='ij') # only free degrees of freedom\n",
    "\n",
    "#residual\n",
    "norm_residual_inTime = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    #residual_t = residual[i*(N-1)*(N-1):i*(N-1)*(N-1)+(N-1)*(N-1)]\n",
    "    residual_t = resid[:,i]\n",
    "    norm_residual_inTime[i] =  np.linalg.norm(residual_t) #np.max(np.abs(residual_t))\n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,norm_residual_inTime,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'$(|\\bf{r_G}|/||\\bf{r}||) _{max}$',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=12)\n",
    "#plt.yticks([1e-7,1e-5,1e-3],fontsize=12)\n",
    "#plt.ylim([1e-2,9e-1])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"residual_file.txt\"),norm_residual_inTime)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_residual_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "#Relative error\n",
    "relative_error = np.zeros(Nt)\n",
    "for i in range(Nt):\n",
    "    relative_error[i] = np.linalg.norm(U_ROM[:,i]-U_orig[:,i])/np.linalg.norm(U_orig[:,i]) \n",
    "    #relative_error[i] = np.max(np.abs(U_ROM[:,i]-U_orig[:,i]))/np.linalg.norm(U_orig[:,i])\n",
    "    \n",
    "plt.figure()\n",
    "time = np.arange(Nt)*k\n",
    "plt.semilogy(time,relative_error,'k-o')\n",
    "plt.xlabel(r'Time',fontsize=16)\n",
    "plt.ylabel(r'Relative Error',fontsize=16)\n",
    "plt.xticks([0,0.5,1.0,1.5,2.0],fontsize=12)\n",
    "plt.yticks([1e-6,1e-5,1e-4],fontsize=12)\n",
    "plt.ylim([5e-7,1e-4])\n",
    "np.savetxt(os.path.join(os.getcwd(), directory,\"relative_error_file.txt\"),relative_error)\n",
    "print(relative_error[0])\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_error_vs_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "index = 49\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Final Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_pcolor_final_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "        \n",
    "\n",
    "index = 0\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_ROM[:,index].reshape(N-1,N-1),linewidth=0,rasterized=True)\n",
    "#plt.colorbar()\n",
    "plt.clim(0, -0.015)\n",
    "cbar = plt.colorbar(ticks=[0,-0.005,-0.01,-0.015])#, label=['0','-0.005','-0.010','-0.015'])\n",
    "cbar.ax.tick_params(labelsize=12) \n",
    "plt.xlabel(r'x',fontsize=16)\n",
    "plt.ylabel(r'y',fontsize=16)\n",
    "plt.title(r'Initial Time',fontsize=16)\n",
    "plt.xticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "plt.yticks([0,0.25,0.50,0.75,1.0],fontsize=12)\n",
    "if save_figures:\n",
    "    plt.savefig(os.path.join(os.getcwd(), directory, \"galerkin_pcolor_initial_time\"),\n",
    "                        dpi=200, bbox_inches='tight',format='eps')\n",
    "else:\n",
    "    plt.show()\n",
    "\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx,yy,U_orig[:,index].reshape(N-1,N-1))\n",
    "plt.colorbar()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p36workshop",
   "language": "python",
   "name": "p36workshop"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

